Price Cuts and the Information in Purchases

A discount can induce a rival's customers to compare products of unknown quality. A sale by the rival may then discourage the next buyer from looking, whereas a sale by the discounter need not attract anyone new. We derive the resulting loss in expected sales. With two successive buyers and unrestricted prices, the smaller firm can strictly prefer its list price under persistent quality even though a discount uniquely maximizes current profit and would be chosen under independent quality draws. In the same market, it chooses a discount if it is sufficiently likely to set the next price.

==> anc/README.txt <==
REPRODUCTION FILES
Costly Comparison and Informational Inertia

See JEDC_Computational_Supplement.pdf or Appendix F of the working paper for the mathematical role and scope of these calculations.

Requires Python 3.12 with mpmath 1.4.1. Install with:
  python -m pip install -r requirements.txt

From this directory:
  python verify_saved.py
  python verify_stage8.py
  python audit_worst_blocks.py
  python generate_figure_data.py

The first two commands check saved coverage, code hashes, and selected calculations. The third freshly reproduces the four tightest finer-menu blocks. The fourth reproduces the exact-law figure coordinates. None of these regenerates every deviation tree.

For a full regeneration, retain a copy of the supplied records and follow the commands in the computational supplement. Full regeneration can take substantially longer than the quick checks.

Files in proofs/ are preserved byte for byte from the audited source package. Folder labels stage4, stage5, and stage5b are historical identifiers, retained because the proof records use fixed relative paths and source hashes. The stage5 diagnostic concerns old cent-menu targets on a finer menu; the current manuscript uses the adjusted targets verified in stage5b.

There are no empirical data and no random simulation draws. JSON files named certificate contain outward numerical bounds, coverage records, and code hashes. They are not formal machine proofs.


==> anc/SHA256SUMS.txt <==
d0dce7482097de7d3cc744bb05e84c782e583cf8cbd2761ace28d73d5fea21aa  README.txt
13529571a79e16ad52d1bcbfb099c4a7c3addd7ebf4aa6d1d905a02e4ce6b15e  audit_worst_blocks.py
e17426ad661a0cb09a1da0baf7a963b26cd46951241a74ac044314090fcd5562  figure_coordinates.tex
d18c56296366bfc51277d170799e67b155edc01eaf978592b4030d62ca742d49  figure_data.json
a8ad48f4e9c7a52a9a2e8b6b9182a3c20a5f92ac27019748dd135761290170f0  generate_figure_data.py
b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228  proofs/stage4/audit_stage4.py
a8415f694ef53cd5f6c93f9a7ba616ecbbb88d13e289e5e65149ef4f035e6689  proofs/stage4/certify_stage4.py
3bd77e952afd702f26ec112dd4226ce48c918b6ee6c8e2b2a5fe7bbf26c3e40b  proofs/stage4/check_saved_results.py
3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed  proofs/stage4/interval_robust.py
f9062920dfc2761da68eb2d49fa3b96063c3368986bd20bbe0064103ff8601c7  proofs/stage4/stage4_audit.json
093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb  proofs/stage4/stage4_certificate.json
b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228  proofs/stage5/baseline/audit_stage4.py
a8415f694ef53cd5f6c93f9a7ba616ecbbb88d13e289e5e65149ef4f035e6689  proofs/stage5/baseline/certify_stage4.py
3bd77e952afd702f26ec112dd4226ce48c918b6ee6c8e2b2a5fe7bbf26c3e40b  proofs/stage5/baseline/check_saved_results.py
3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed  proofs/stage5/baseline/interval_robust.py
f9062920dfc2761da68eb2d49fa3b96063c3368986bd20bbe0064103ff8601c7  proofs/stage5/baseline/stage4_audit.json
093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb  proofs/stage5/baseline/stage4_certificate.json
db4f86de97b57342eed0d54ad7eb2f8abdc80b0a79f5ced4e88cd48deda45295  proofs/stage5/hostile_audit.py
06076629437f6e46d6b595b648b2e65105a2991b52271d264404c0ca3c66a7c9  proofs/stage5/independent_consumer.py
0b435507db9b869b1f5aaafb99568eca55a925bf4c46ce6926bbca5521dd2190  proofs/stage5/stage5_audit.json
88e66224de5dd27d619dc5696ef4a17ef25b9fb2c4b13378b9de61160e4fc0a8  proofs/stage5b/audit_repair.py
66f35ddf341caf565c8c7a72a37e5c74a03d8b5d532484edd17e2ab26c68469e  proofs/stage5b/certify_fine_menus_envelope.py
f3982b318bf83e61c98e67c5ab290050a68cc0adbbda8c0df50e28ced889f1a6  proofs/stage5b/certify_mechanism.py
331e0094a8ef74fafd496e983243501e167589567f462426763627b7256ec812  proofs/stage5b/envelope_bound.py
91a299cc30a6fd91325cd792852be8b0192955b6de44d4116453d2120083545c  proofs/stage5b/environment.json
0c7a74309264feb63d108ed5ab00df12fd8e4ee86aabf0ce7c5d5440ddbabdbe  proofs/stage5b/fine_menu_certificate.json
06076629437f6e46d6b595b648b2e65105a2991b52271d264404c0ca3c66a7c9  proofs/stage5b/independent_consumer.py
e25647b6e9d605228f3f255242141d6ad840da75d1e9bb306ca4c79fd47c55a7  proofs/stage5b/interval_engine.py
1f896270c4aa23c02732b98ad81a863b9e316fa143daeef4396e2e58565b2976  proofs/stage5b/mechanism_certificate.json
f68de8e4918ac365df6454f373dab38e098fa615e9499c9bd52e726c5110c2d7  proofs/stage5b/repair_audit.json
947062fb767d3dc8a5b3dc4876d67269d9f36510931af227b09f9eb202cd21a9  requirements.txt
e791c9177d9dabea37f170269bb6cfa13be631135c28d2b16921d1956e783d96  scientific_audit.json
2353b34f771d3beb7b43e8c49fcaa0e019b101a49e778b9a99ebbd87f6c914c5  targeted_numerical_audit.json
f4da898fcc0f755cdf19ee0a3fb32af10c15bf7cdff0fab7d370270deca96534  verify_saved.py
e4f17514d1f55c9458cdaef66df471c6d18b1be083f856875442cfa30eb44888  verify_stage8.py


==> anc/audit_worst_blocks.py <==
"""Recompute the tightest saved lower-price block for each finer-menu/firm pair.
This targeted test checks a concrete small-margin risk; it is not a fresh
exhaustive recomputation. Existing certificates are read without modification.
"""
from pathlib import Path
import sys,json,time
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'proofs/stage5b'))
from interval_engine import *
from envelope_bound import Envelope,bound
cert=json.loads((ROOT/'proofs/stage5b/fine_menu_certificate.json').read_text())
results=[]
for tick in ['.005','.001']:
 for firm in ['A','B']:
  rows=[r for r in cert['rows'] if r['tick']==tick and r['firm']==firm]
  row,block=max(((r,b) for r in rows for b in r['blocks']),key=lambda x:mp.mpf(x[1]['upper']['upper']))
  m=target() if firm=='A' else 1-target();d=mp.mpf(tick)
  p=I([str(d*block['lo_tick']),str(d*block['hi_tick'])]);r=I(row['rival_price']);P=I([row['target']['lower'],row['target']['upper']])
  start=time.monotonic();mod=Model();assert block['method']=='interval tree'
  depth=block['depth'];bins=500 if depth==12 else 250;budget=30000 if depth==12 else 5000
  env=Envelope(mod,p,r,bins=bins)
  f,info=bound(mod,m,p,r,1/I('1.252'),env,depth=depth,node_budget=budget,root_participation=True)
  v=(I('.25')*f+I('.002')*(HALF+m))/I('.252')
  assert hi(v)<lo(P)
  saved=mp.mpf(block['upper']['upper'])
  assert hi(v)<=saved, (firm,tick,record(v),block['upper'])
  out={'tick':tick,'firm':firm,'own_ticks':[block['lo_tick'],block['hi_tick']],'rival_price':row['rival_price'],'saved_upper':str(saved),'recomputed_upper':record(v)['upper'],'stay_lower':str(lo(P)),'margin_lower':record(P-v)['lower'],'elapsed_seconds':time.monotonic()-start,'nodes':info['nodes']}
  results.append(out);print(json.dumps(out),flush=True)
(ROOT/'targeted_numerical_audit.json').write_text(json.dumps({'status':'PASS','scope':'Four tightest finer-menu blocks, recomputed with original outward arithmetic and exact-rational concave hull; existing certificates unchanged.','blocks':results},indent=2)+'\n')


==> anc/figure_coordinates.tex <==
% BEGIN GENERATED FIGURE DATA
\newcommand{\HiddenInformationCoordinates}{(0.0001,5.0000000041666667e-9)(0.00010714910692583925,5.7404655629946243e-9)(0.00011480931115004934,6.5905889706137319e-9)(0.00012301715156498585,7.5666097991236145e-9)(0.00013181177926748843,8.687172589408374e-9)(0.00014123514430817239,9.9736830104541992e-9)(0.00015133219579162701,1.1450716763410818e-8)(0.00016215109628199084,1.314648904153076e-8)(0.00017374345153661092,1.5093393513895755e-8)(0.00018616455666360694,1.7328621128925511e-8)(0.00019947365987750281,1.9894870558430482e-8)(0.0002137342451110304,2.2841163853544139e-8)(0.00022901433483115332,2.6223782893692267e-8)(0.000245386814503732,3.0107344517219855e-8)(0.00026292978025451463,3.4566034871478803e-8)(0.00028172691138478407,3.9685026561688542e-8)(0.00030186786951854668,4.5562105669817407e-8)(0.00032344872628518051,5.2309539723800799e-8)(0.0003465724215775732,6.0056222300196533e-8)(0.0003713492545716243,6.8950135227804038e-8)(0.00039789740984925673,7.9161175426788975e-8)(0.00042634352113452495,9.088440038335493e-8)(0.00045682327533182022,1.0434375425704918e-7)(0.0004894820597474131,1.1979634579914578e-7)(0.00052447565558155605,1.3753735980160571e-7)(0.0005619709809990779,1.5790569589823443e-7)(0.00060214688732288978,1.8129044243402651e-7)(0.00064519501214821598,2.0813830907072752e-7)(0.00069132069344687351,2.3896216011108528e-7)(0.0007407439490218439,2.7435081155096589e-7)(0.00079370052598409974,3.1498027900914748e-7)(0.0008504430252576516,3.6162669140033704e-7)(0.00091124210647666325,4.151811170372395e-7)(0.00097638777902194989,4.7666658538021303e-7)(0.0010461907853550562,5.472576295960659e-7)(0.0011209840832483666,6.2830272324214106e-7)(0.0012011244339814312,7.2135003967791798e-7)(0.0012869941040791453,8.2817702628010223e-7)(0.0013790026887090103,9.5082435841116177e-7)(0.0014775890654350157,1.091634921757688e-6)(0.0015832234876474739,1.2532985677121878e-6)(0.0016964098276543933,1.4389034967550664e-6)(0.0018176879801338512,1.6519952514095667e-6)(0.001947636437411748,1.896644445710284e-6)(0.0020868750488489202,2.1775245250228771e-6)(0.0022360679774997897,2.5000010416674479e-6)(0.0023959268681457009,2.8702341517917831e-6)(0.0025672142418143487,3.2952962915166201e-6)(0.00275074713297703,3.7833072803593707e-6)(0.0029474009867730156,4.3435894328763447e-6)(0.0031581138348506598,4.9868456417084569e-6)(0.003383890769743856,5.7253638340762958e-6)(0.0036258087391264492,6.5732517076342899e-6)(0.0038850216828130231,7.5467062300904331e-6)(0.0041627660370093657,8.6643230511847056e-6)(0.0044603666320676865,9.9474517381919639e-6)(0.0047792430118786606,1.1420603621651744e-5)(0.0051209162050435665,1.3111920043267581e-5)(0.0054870159801247608,1.5053709952083846e-5)(0.0058792886195817667,1.7283067120211337e-5)(0.0062996052494743658,1.9842578770881137e-5)(0.0067499707646650709,2.2781139158567792e-5)(0.0072325333920938664,2.6154883646766767e-5)(0.0077495949377416857,3.0028261132129793e-5)(0.0083036217661602648,3.4475265308150627e-5)(0.0088972565649403241,3.9580848298101017e-5)(0.0095333309502341605,4.5442543673620866e-5)(0.010214878973460528,5.2172329879101555e-5)(0.010945151593618292,5.9898769679550098e-5)(0.011727632184241263,6.8769466529206703e-5)(0.012566053148961809,7.8953884821186883e-5)(0.013464413724938879,9.0646587941340836e-5)(0.014426999059072136,0.00010407095604628742)(0.015458400647995026,0.00011948345467014647)(0.016563538239344818,0.00013717853581389224)(0.017747683298777852,0.0001574942652890888)(0.019016484154666796,0.00018081878400827683)(0.020375992940419204,0.00020759772690700377)(0.021832694462931231,0.00023834274155770743)(0.023393537134877971,0.00027364126965069553)(0.02506596611838631,0.00031416777878397202)(0.026857958838184386,0.0003606966598961612)(0.028778063033624082,0.00041411703774254722)(0.030835437531083288,0.00047544977868488575)(0.0330398959312308,0.00054586702247063422)(0.035401953419540503,0.00062671461345981275)(0.037932876923339259,0.00071953786289350462)(0.040644738854635786,0.00082611113841714537)(0.043550474695081832,0.00094847185148487723)(0.046663944697743799,0.0010889594990005047)(0.05,0.0012502605143665344)}
\newcommand{\ObservedInformationCoordinates}{(0.0001,2.7466557279206128e-5)(0.00010714910692583925,2.9430266590414625e-5)(0.00011480931115004934,3.1534377762570555e-5)(0.00012301715156498585,3.3788930375368207e-5)(0.00013181177926748843,3.6204682059906175e-5)(0.00014123514430817239,3.8793159879034265e-5)(0.00015133219579162701,4.1566715387763367e-5)(0.00016215109628199084,4.453858363784153e-5)(0.00017374345153661092,4.772294640963035e-5)(0.00018616455666360694,5.1134999974829573e-5)(0.00019947365987750281,5.4791027715496411e-5)(0.0002137342451110304,5.8708477948299628e-5)(0.00022901433483115332,6.2906047328155212e-5)(0.000245386814503732,6.7403770232437945e-5)(0.00026292978025451463,7.2223114555988764e-5)(0.00028172691138478407,7.7387084378289427e-5)(0.00030186786951854668,8.2920329997613297e-5)(0.00032344872628518051,8.8849265862856058e-5)(0.0003465724215775732,9.5202196972288716e-5)(0.0003713492545716243,0.00010200945434985758)(0.00039789740984925673,0.00010930354025409885)(0.00042634352113452495,0.00011711928382247259)(0.00045682327533182022,0.00012549400790520547)(0.0004894820597474131,0.00013446770789783735)(0.00052447565558155605,0.00014408324344088914)(0.0005619709809990779,0.00015438654391873024)(0.00060214688732288978,0.00016542682875816988)(0.00064519501214821598,0.00017725684360090563)(0.00069132069344687351,0.0001899331135031428)(0.0007407439490218439,0.00020351621440089567)(0.00079370052598409974,0.00021807106417117819)(0.0008504430252576516,0.0002336672347180136)(0.00091124210647666325,0.00025037928661851204)(0.00097638777902194989,0.00026828712797880661)(0.0010461907853550562,0.00028747639927308175)(0.0011209840832483666,0.00030803888607201679)(0.0012011244339814312,0.00033007296171051449)(0.0012869941040791453,0.00035368406209947865)(0.0013790026887090103,0.00037898519505361954)(0.0014775890654350157,0.00040609748668787108)(0.0015832234876474739,0.0004351507676301698)(0.0016964098276543933,0.00046628420200936494)(0.0018176879801338512,0.00049964696240531877)(0.001947636437411748,0.00053539895419538238)(0.0020868750488489202,0.00057371159299912068)(0.0022360679774997897,0.00061476863921331924)(0.0023959268681457009,0.00065876709394404682)(0.0025672142418143487,0.0007059181609842105)(0.00275074713297703,0.00075644827985622171)(0.0029474009867730156,0.0008106002353429782)(0.0031581138348506598,0.00086863434936956966)(0.003383890769743856,0.0009308297615765152)(0.0036258087391264492,0.00099748580544693567)(0.0038850216828130231,0.0010689234874193224)(0.0041627660370093657,0.0011454870770394923)(0.0044603666320676865,0.0012275458168855286)(0.0047792430118786606,0.0013154957617443096)(0.0051209162050435665,0.0014097617573347103)(0.0054870159801247608,0.0015107995697687351)(0.0058792886195817667,0.0016190981779267212)(0.0062996052494743658,0.0017351822420065559)(0.0067499707646650709,0.0018596147627011411)(0.0072325333920938664,0.0019929999467762286)(0.0077495949377416857,0.0021359862962771549)(0.0083036217661602648,0.0022892699402048871)(0.0088972565649403241,0.0024535982292885138)(0.0095333309502341605,0.0026297736164649764)(0.010214878973460528,0.002818657847882738)(0.010945151593618292,0.003021176491703229)(0.011727632184241263,0.0032383238347155973)(0.012566053148961809,0.0034711681798448416)(0.013464413724938879,0.0037208575810650007)(0.014426999059072136,0.0039886260560787101)(0.015458400647995026,0.0042758003214511656)(0.016563538239344818,0.0045838070997587818)(0.017747683298777852,0.0049141810538101256)(0.019016484154666796,0.0052685734092116158)(0.020375992940419204,0.0056487613335910087)(0.021832694462931231,0.0060566581487841305)(0.023393537134877971,0.0064943244613826657)(0.02506596611838631,0.0069639803074068982)(0.026857958838184386,0.0074680184187118243)(0.028778063033624082,0.0080090187322996136)(0.030835437531083288,0.0085897642792819016)(0.0330398959312308,0.0092132586081511045)(0.035401953419540503,0.0098827449176844934)(0.037932876923339259,0.010601727098699781)(0.040644738854635786,0.011373992911582835)(0.043550474695081832,0.012203639558708758)(0.046663944697743799,0.013095101948410184)(0.05,0.014053183991018092)}
% END GENERATED FIGURE DATA


==> anc/figure_data.json <==
{
  "method": "Exact KL expressions; 70 decimal digit evaluation, 91 log-spaced shares",
  "columns": [
    "epsilon",
    "hidden_KL",
    "observed_KL"
  ],
  "rows": [
    [
      "0.0001",
      "5.0000000041666667e-9",
      "2.7466557279206128e-5"
    ],
    [
      "0.00010714910692583925",
      "5.7404655629946243e-9",
      "2.9430266590414625e-5"
    ],
    [
      "0.00011480931115004934",
      "6.5905889706137319e-9",
      "3.1534377762570555e-5"
    ],
    [
      "0.00012301715156498585",
      "7.5666097991236145e-9",
      "3.3788930375368207e-5"
    ],
    [
      "0.00013181177926748843",
      "8.687172589408374e-9",
      "3.6204682059906175e-5"
    ],
    [
      "0.00014123514430817239",
      "9.9736830104541992e-9",
      "3.8793159879034265e-5"
    ],
    [
      "0.00015133219579162701",
      "1.1450716763410818e-8",
      "4.1566715387763367e-5"
    ],
    [
      "0.00016215109628199084",
      "1.314648904153076e-8",
      "4.453858363784153e-5"
    ],
    [
      "0.00017374345153661092",
      "1.5093393513895755e-8",
      "4.772294640963035e-5"
    ],
    [
      "0.00018616455666360694",
      "1.7328621128925511e-8",
      "5.1134999974829573e-5"
    ],
    [
      "0.00019947365987750281",
      "1.9894870558430482e-8",
      "5.4791027715496411e-5"
    ],
    [
      "0.0002137342451110304",
      "2.2841163853544139e-8",
      "5.8708477948299628e-5"
    ],
    [
      "0.00022901433483115332",
      "2.6223782893692267e-8",
      "6.2906047328155212e-5"
    ],
    [
      "0.000245386814503732",
      "3.0107344517219855e-8",
      "6.7403770232437945e-5"
    ],
    [
      "0.00026292978025451463",
      "3.4566034871478803e-8",
      "7.2223114555988764e-5"
    ],
    [
      "0.00028172691138478407",
      "3.9685026561688542e-8",
      "7.7387084378289427e-5"
    ],
    [
      "0.00030186786951854668",
      "4.5562105669817407e-8",
      "8.2920329997613297e-5"
    ],
    [
      "0.00032344872628518051",
      "5.2309539723800799e-8",
      "8.8849265862856058e-5"
    ],
    [
      "0.0003465724215775732",
      "6.0056222300196533e-8",
      "9.5202196972288716e-5"
    ],
    [
      "0.0003713492545716243",
      "6.8950135227804038e-8",
      "0.00010200945434985758"
    ],
    [
      "0.00039789740984925673",
      "7.9161175426788975e-8",
      "0.00010930354025409885"
    ],
    [
      "0.00042634352113452495",
      "9.088440038335493e-8",
      "0.00011711928382247259"
    ],
    [
      "0.00045682327533182022",
      "1.0434375425704918e-7",
      "0.00012549400790520547"
    ],
    [
      "0.0004894820597474131",
      "1.1979634579914578e-7",
      "0.00013446770789783735"
    ],
    [
      "0.00052447565558155605",
      "1.3753735980160571e-7",
      "0.00014408324344088914"
    ],
    [
      "0.0005619709809990779",
      "1.5790569589823443e-7",
      "0.00015438654391873024"
    ],
    [
      "0.00060214688732288978",
      "1.8129044243402651e-7",
      "0.00016542682875816988"
    ],
    [
      "0.00064519501214821598",
      "2.0813830907072752e-7",
      "0.00017725684360090563"
    ],
    [
      "0.00069132069344687351",
      "2.3896216011108528e-7",
      "0.0001899331135031428"
    ],
    [
      "0.0007407439490218439",
      "2.7435081155096589e-7",
      "0.00020351621440089567"
    ],
    [
      "0.00079370052598409974",
      "3.1498027900914748e-7",
      "0.00021807106417117819"
    ],
    [
      "0.0008504430252576516",
      "3.6162669140033704e-7",
      "0.0002336672347180136"
    ],
    [
      "0.00091124210647666325",
      "4.151811170372395e-7",
      "0.00025037928661851204"
    ],
    [
      "0.00097638777902194989",
      "4.7666658538021303e-7",
      "0.00026828712797880661"
    ],
    [
      "0.0010461907853550562",
      "5.472576295960659e-7",
      "0.00028747639927308175"
    ],
    [
      "0.0011209840832483666",
      "6.2830272324214106e-7",
      "0.00030803888607201679"
    ],
    [
      "0.0012011244339814312",
      "7.2135003967791798e-7",
      "0.00033007296171051449"
    ],
    [
      "0.0012869941040791453",
      "8.2817702628010223e-7",
      "0.00035368406209947865"
    ],
    [
      "0.0013790026887090103",
      "9.5082435841116177e-7",
      "0.00037898519505361954"
    ],
    [
      "0.0014775890654350157",
      "1.091634921757688e-6",
      "0.00040609748668787108"
    ],
    [
      "0.0015832234876474739",
      "1.2532985677121878e-6",
      "0.0004351507676301698"
    ],
    [
      "0.0016964098276543933",
      "1.4389034967550664e-6",
      "0.00046628420200936494"
    ],
    [
      "0.0018176879801338512",
      "1.6519952514095667e-6",
      "0.00049964696240531877"
    ],
    [
      "0.001947636437411748",
      "1.896644445710284e-6",
      "0.00053539895419538238"
    ],
    [
      "0.0020868750488489202",
      "2.1775245250228771e-6",
      "0.00057371159299912068"
    ],
    [
      "0.0022360679774997897",
      "2.5000010416674479e-6",
      "0.00061476863921331924"
    ],
    [
      "0.0023959268681457009",
      "2.8702341517917831e-6",
      "0.00065876709394404682"
    ],
    [
      "0.0025672142418143487",
      "3.2952962915166201e-6",
      "0.0007059181609842105"
    ],
    [
      "0.00275074713297703",
      "3.7833072803593707e-6",
      "0.00075644827985622171"
    ],
    [
      "0.0029474009867730156",
      "4.3435894328763447e-6",
      "0.0008106002353429782"
    ],
    [
      "0.0031581138348506598",
      "4.9868456417084569e-6",
      "0.00086863434936956966"
    ],
    [
      "0.003383890769743856",
      "5.7253638340762958e-6",
      "0.0009308297615765152"
    ],
    [
      "0.0036258087391264492",
      "6.5732517076342899e-6",
      "0.00099748580544693567"
    ],
    [
      "0.0038850216828130231",
      "7.5467062300904331e-6",
      "0.0010689234874193224"
    ],
    [
      "0.0041627660370093657",
      "8.6643230511847056e-6",
      "0.0011454870770394923"
    ],
    [
      "0.0044603666320676865",
      "9.9474517381919639e-6",
      "0.0012275458168855286"
    ],
    [
      "0.0047792430118786606",
      "1.1420603621651744e-5",
      "0.0013154957617443096"
    ],
    [
      "0.0051209162050435665",
      "1.3111920043267581e-5",
      "0.0014097617573347103"
    ],
    [
      "0.0054870159801247608",
      "1.5053709952083846e-5",
      "0.0015107995697687351"
    ],
    [
      "0.0058792886195817667",
      "1.7283067120211337e-5",
      "0.0016190981779267212"
    ],
    [
      "0.0062996052494743658",
      "1.9842578770881137e-5",
      "0.0017351822420065559"
    ],
    [
      "0.0067499707646650709",
      "2.2781139158567792e-5",
      "0.0018596147627011411"
    ],
    [
      "0.0072325333920938664",
      "2.6154883646766767e-5",
      "0.0019929999467762286"
    ],
    [
      "0.0077495949377416857",
      "3.0028261132129793e-5",
      "0.0021359862962771549"
    ],
    [
      "0.0083036217661602648",
      "3.4475265308150627e-5",
      "0.0022892699402048871"
    ],
    [
      "0.0088972565649403241",
      "3.9580848298101017e-5",
      "0.0024535982292885138"
    ],
    [
      "0.0095333309502341605",
      "4.5442543673620866e-5",
      "0.0026297736164649764"
    ],
    [
      "0.010214878973460528",
      "5.2172329879101555e-5",
      "0.002818657847882738"
    ],
    [
      "0.010945151593618292",
      "5.9898769679550098e-5",
      "0.003021176491703229"
    ],
    [
      "0.011727632184241263",
      "6.8769466529206703e-5",
      "0.0032383238347155973"
    ],
    [
      "0.012566053148961809",
      "7.8953884821186883e-5",
      "0.0034711681798448416"
    ],
    [
      "0.013464413724938879",
      "9.0646587941340836e-5",
      "0.0037208575810650007"
    ],
    [
      "0.014426999059072136",
      "0.00010407095604628742",
      "0.0039886260560787101"
    ],
    [
      "0.015458400647995026",
      "0.00011948345467014647",
      "0.0042758003214511656"
    ],
    [
      "0.016563538239344818",
      "0.00013717853581389224",
      "0.0045838070997587818"
    ],
    [
      "0.017747683298777852",
      "0.0001574942652890888",
      "0.0049141810538101256"
    ],
    [
      "0.019016484154666796",
      "0.00018081878400827683",
      "0.0052685734092116158"
    ],
    [
      "0.020375992940419204",
      "0.00020759772690700377",
      "0.0056487613335910087"
    ],
    [
      "0.021832694462931231",
      "0.00023834274155770743",
      "0.0060566581487841305"
    ],
    [
      "0.023393537134877971",
      "0.00027364126965069553",
      "0.0064943244613826657"
    ],
    [
      "0.02506596611838631",
      "0.00031416777878397202",
      "0.0069639803074068982"
    ],
    [
      "0.026857958838184386",
      "0.0003606966598961612",
      "0.0074680184187118243"
    ],
    [
      "0.028778063033624082",
      "0.00041411703774254722",
      "0.0080090187322996136"
    ],
    [
      "0.030835437531083288",
      "0.00047544977868488575",
      "0.0085897642792819016"
    ],
    [
      "0.0330398959312308",
      "0.00054586702247063422",
      "0.0092132586081511045"
    ],
    [
      "0.035401953419540503",
      "0.00062671461345981275",
      "0.0098827449176844934"
    ],
    [
      "0.037932876923339259",
      "0.00071953786289350462",
      "0.010601727098699781"
    ],
    [
      "0.040644738854635786",
      "0.00082611113841714537",
      "0.011373992911582835"
    ],
    [
      "0.043550474695081832",
      "0.00094847185148487723",
      "0.012203639558708758"
    ],
    [
      "0.046663944697743799",
      "0.0010889594990005047",
      "0.013095101948410184"
    ],
    [
      "0.05",
      "0.0012502605143665344",
      "0.014053183991018092"
    ]
  ]
}


==> anc/generate_figure_data.py <==
"""Regenerate exact information curves embedded in the standalone LaTeX file."""
from pathlib import Path
import json, re
import mpmath as mp
mp.mp.dps=70
root=Path(__file__).resolve().parent
q=mp.mpf('.75');a=2*q-1
points=[]
for j in range(91):
 e=mp.exp(mp.log(mp.mpf('.0001'))+j*(mp.log(mp.mpf('.05'))-mp.log(mp.mpf('.0001')))/90)
 h=a*e*mp.log((1+a*e)/(1-a*e))
 o=a*e/2*(mp.log(q/(1-q))+mp.log((1-e*(1-q))/(1-e*q)))
 points.append((e,h,o))
fmt=lambda x:mp.nstr(x,17)
lines=['% BEGIN GENERATED FIGURE DATA']
for name,k in [('HiddenInformationCoordinates',1),('ObservedInformationCoordinates',2)]:
 lines.append('\\newcommand{\\'+name+'}{'+''.join('('+fmt(row[0])+','+fmt(row[k])+')' for row in points)+'}')
lines.append('% END GENERATED FIGURE DATA')
generated=[[fmt(x) for x in row] for row in points]
old=json.loads((root/'figure_data.json').read_text())
assert generated==old['rows'], 'Generated coordinates differ from supplied coordinates'
(root/'figure_coordinates.tex').write_text('\n'.join(lines)+'\n')
(root/'figure_data.json').write_text(json.dumps({'method':'Exact KL expressions; 70 decimal digit evaluation, 91 log-spaced shares','columns':['epsilon','hidden_KL','observed_KL'],'rows':[[fmt(x) for x in row] for row in points]},indent=2)+'\n')
print('PASS: all 91 exact-law coordinates match the supplied figure data.')


==> anc/proofs/stage4/audit_stage4.py <==
"""Independent consumer optimization audit and analytic-example arithmetic.

Random cases below are diagnostics, not the uniform equilibrium proof.
The latter is the exhaustive outward-interval certificate.
"""
from interval_robust import *
from pathlib import Path
import random,json,hashlib
ROOT=Path(__file__).resolve().parent

def direct(mu,p,r,c,z,kappa):
    q=mp.mpf('.75');pi=q*mu+(1-q)*(1-mu);pis=[pi,1-pi]
    ms=[q*mu/pi,(1-q)*mu/(1-pi)]
    us=[[mp.mpf('.5')+x+z-p for x in ms],[mp.mpf('1.5')-x+z-r for x in ms]]
    baseline=[mp.mpf('.5')+mu+z-p,mp.mpf('1.5')-mu+z-r]
    cdf=lambda k:1-mp.exp(-max(k-kappa,0)/mp.mpf('.14'))
    groups=[]
    for j in (0,1):
        ud=us[j];ur=us[1-j];b=max(baseline[j],0)
        gain=lambda k:sum(pis[s]*max(ud[s],ur[s]-k,0) for s in (0,1))-b
        left=kappa;right=mp.mpf(3)
        if gain(left)<=c:k=left
        else:
            assert gain(right)<c
            for _ in range(180):
                mid=(left+right)/2
                if gain(mid)>c:left=mid
                else:right=mid
            k=(left+right)/2
        H=cdf(k);own=[];sw=[];zeros=[]
        for s in (0,1):
            switch=cdf(min(k,ur[s]-max(ud[s],0)))
            default=(1-H)*int(baseline[j]>=0)+(H-switch)*int(ud[s]>=0)
            sw.append(switch);own.append(default);zeros.append(1-switch-default)
        groups.append((own,sw,zeros))
    return groups

def main():
    rng=random.Random(4100726);count=0;tol=mp.mpf('1e-46');max_zero=mp.mpf(0)
    for _ in range(100):
        m,p,r=[mp.mpf(str(x)) for x in [rng.uniform(.015,.985),rng.uniform(0,1.6),rng.uniform(0,1.6)]]
        rad=mp.mpf('1e-6');cr=mp.mpf('1e-4');kc=mp.mpf('.001')
        mod=Model(c=[mp.mpf('.3')-cr,mp.mpf('.3')+cr],z=[-cr,cr],kappa=[kc-cr,kc+cr])
        env=mod.kernel(I([m-rad,m+rad]),I([p-rad,p+rad]),I([r-rad,r+rad]))
        for s in [-1,0,1]:
            exact=direct(m+s*rad,p-s*rad,r+s*rad,mp.mpf('.3')+s*cr,s*cr,kc-s*cr)
            for j in (0,1):
                for k in (0,1):
                    for t in (0,1):
                        b=env[5][j][k][t];x=exact[j][k][t]
                        assert lo(b)-tol<=x<=hi(b)+tol,(j,k,t,record(b),str(x))
                for zero in exact[j][2]:
                    b=env[5][j][2]
                    assert lo(b)-tol<=zero<=hi(b)+tol
                max_zero=max(max_zero,abs(exact[j][2][0]-exact[j][2][1]))
            count+=1
    assert max_zero<tol
    # Positive stationary reset variance: exact algebra ties .05 and .10.
    sigma=I('.05')/mp.iv.ln(2)
    leader_loss=HALF*mp.iv.exp(-I('.29')/sigma)*(1+I('.2')/sigma)
    assert hi(leader_loss)<1
    follower_scores={str(mp.mpf(k)/20):record(I(k)/20*mp.iv.exp(-(I(k)/20)/sigma)) for k in range(5)}
    corr_bound=I('.12')+HALF*mp.iv.exp(-HALF)
    independent_mass=(1-mp.iv.exp(-I(5)/7))*mp.iv.exp(-I(25)/14)
    assert hi(corr_bound)<I('.5').a
    cert=json.loads((ROOT/'stage4_certificate.json').read_text())
    d=I([cert['entry']['probability_B']['lower'],cert['entry']['probability_B']['upper']])
    events={}
    for name,al in [('hidden',I('.0025')),('observed',I('.001'))]:
        rate=1+2*al
        events[name]={'prob_entry_before_reset':record(d/rate),
                      'prob_entry_by_time_4':record(d/rate*(1-mp.iv.exp(-4*rate))),
                      'discounted_occupation_lower':record(d/(rate+I('.25'))),
                      'mean_own_reset_wait':record(1/al),
                      'mean_reset_wait_in_discount_horizons':record(I('.25')/al),
                      'high_price_deviation_upper_B':record(2*al*(I('1.5')-target()+I('1e-10')+I('1e-12'))/(I('.25')+2*al))}
    # A known low-quality firm can cut to .49 and keep sufficiently high-K defaults.
    known_floor=I('.245')*mp.iv.exp(-(I('1.21')+I('2e-12'))/I('.14'))
    out={'independent_consumer_checks':{'cases':count,'bisection_iterations':180,'max_nonpurchase_signal_difference':str(max_zero),'tolerance':str(tol)},
         'entry':events,'known_quality_deviation_profit_floor':record(known_floor),
         'mixing_example':{'belief':'.9','c':'.31','sigma':record(sigma),'leader_derivative_loss_upper':record(leader_loss),
                           'follower_price_scores':follower_scores,'reset_variance_B':'.000625','mean_price_gap':'.125','mean_squared_gap':'.01625'},
         'correlated_cost_example':{'joint_support_lower_K_plus_2C':'.52','independent_event_upper_K_plus_2C':record(corr_bound),'independent_responsiveness_mass_lower':record(independent_mass)},
         'sha256':{f:hashlib.sha256((ROOT/f).read_bytes()).hexdigest() for f in ['interval_robust.py','audit_stage4.py','stage4_certificate.json']}}
    (ROOT/'stage4_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()


==> anc/proofs/stage4/certify_stage4.py <==
"""Uniform finite-menu certificate. No sampling and no unbounded tails omitted.

Multiprocessing divides arithmetic cases, not scientific review. Intervals use
50 decimal digits with outward rounding. A run takes several minutes.
"""
from interval_robust import *
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import argparse,json,time,hashlib
ROOT=Path(__file__).resolve().parent
EPS=I('1e-12');WIDTH=I('1e-10');RHO=I('.25')
MU=target()+I([-hi(WIDTH),hi(WIDTH)])
CA=[str(mp.mpf(k)/100) for k in range(79,92)]
CB=[str(mp.mpf(k)/100) for k in range(99,109)]

def model(observed):
    return Model(c=[lo(I('.3')-EPS),hi(I('.3')+EPS)],
                 z=[-hi(EPS),hi(EPS)],kappa=[0,hi(EPS)],observed=observed)

def task(arg):
    observed,firm,ps,rs=arg
    m=MU if firm=='A' else 1-MU
    M=HALF+m+EPS;P=I('.91' if firm=='A' else '1.08');p=I(ps);r=I(rs)
    alpha=I('.001' if observed else '.0025');beta=1/(1+RHO+2*alpha)
    elementary=(RHO*p+2*alpha*M)/(RHO+2*alpha)
    row={'observed_defaults':observed,'firm':firm,'p':ps,'r':rs,'target':record(P/2)}
    if hi(elementary)<lo(P/2):
        return dict(row,method='price bound',bound=record(elementary))
    mod=model(observed)
    for depth,budget in [(12,6000),(16,30000),(20,100000)]:
        f,audit=mod.fixed_bounds(m,p,r,beta,depth=depth,node_budget=budget,prune='1e-7')
        bound=(RHO*f+2*alpha*M)/(RHO+2*alpha)
        if hi(bound)<lo(P/2):
            return dict(row,method='interval tree',depth=depth,budget=budget,
                        F=record(f),bound=record(bound),audit=audit)
    return dict(row,method='FAILED',bound=record(bound),F=record(f),audit=audit)

def run(workers):
    start=time.monotonic();tasks=[]
    for obs in [False,True]:
        for firm,limit,rs in [('A',79,CB),('B',99,CA)]:
            for k in range(limit):
                for r in rs:tasks.append((obs,firm,str(mp.mpf(k)/100),r))
    rows=[]
    with ProcessPoolExecutor(max_workers=workers) as pool:
        for n,row in enumerate(pool.map(task,tasks),1):
            rows.append(row)
            if n%100==0:print(n,len(tasks),round(time.monotonic()-start,1),'seconds',flush=True)
            if row['method']=='FAILED':print('FAILED',row,flush=True)
    checks={};mod=model(False)
    for firm,m,p,r in [('A',MU,I('.91'),I('.99')),('B',1-MU,I('1.08'),I('.79'))]:
        z=mod.kernel(m,p,r)
        assert hi(z[4][0])<0
        boundary=mod.kernel(m,HALF+m+EPS,r)
        assert hi(boundary[4][0])<0 and hi(boundary[4][1])<0
        checks[firm]={'default_inspection_cutoff':record(z[4][0]),
                      'above_participation_cutoffs':[record(x) for x in boundary[4]],
                      'minimum_surplus':record(HALF+m-EPS-p),
                      'next_tick_minus_max_value':record(p+I('.01')-(HALF+m+EPS))}
    initial_mu=HALF+I([-hi(EPS),hi(EPS)])
    initial=mod.kernel(initial_mu,I('.79'),I('.99'))
    probB,postB=initial[1][1]
    assert lo(postB)>lo(MU) and hi(postB)<hi(MU)
    assert lo(probB)>0 and hi(postB)<lo(initial_mu)
    iid=mod.kernel(1-MU,I('.85'),I('.91'))
    iidflow=I('.85')*iid[0]
    iidlower=RHO*iidflow/(RHO+I('.005'))
    assert lo(iidlower)>hi(I('.54'))
    scenarios={}
    for obs in [False,True]:
        rr=[r for r in rows if r['observed_defaults']==obs]
        scenarios['observed' if obs else 'hidden']={
            'alpha_max':'.001' if obs else '.0025','count':len(rr),
            'worst_by_firm':{f:max((r for r in rr if r['firm']==f),key=lambda x:mp.mpf(x['bound']['upper'])) for f in ['A','B']},
            'elementary_count':sum(r['method']=='price bound' for r in rr),
            'tree_count':sum(r['method']=='interval tree' for r in rr),
            'failed_count':sum(r['method']=='FAILED' for r in rr)}
    out={'version':'stage4-v1','parameters':{'lambda':'1','rho':'.25','q':'.75','phi':'.5','sigma':'.14','primitive_radius':'1e-12','terminal_prior_radius':'1e-10'},
         'menu':[str(mp.mpf(k)/100) for k in range(151)]+['2'],
         'center_belief':record(target()),'terminal_belief_interval':record(MU),
         'initial_belief_interval':record(initial_mu),'silent_prices':{'A':CA,'B':CB},
         'corner_checks':checks,'entry':{'probability_B':record(probB),'posterior_B':record(postB),
                                        'other_default_can_buy_B':record(initial[5][0][1][0]+initial[5][0][1][1])},
         'iid':{'price':'.85','flow':record(iidflow),'lower_value_at_hidden_alpha_max':record(iidlower),'stay':'.54'},
         'scenarios':scenarios,'rows':rows,
         'sha256':{f:hashlib.sha256((ROOT/f).read_bytes()).hexdigest() for f in ['interval_robust.py','certify_stage4.py']}}
    (ROOT/'stage4_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k not in ['rows','menu','silent_prices']},indent=2),flush=True)
    assert not any(r['method']=='FAILED' for r in rows)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--workers',type=int,default=4)
    run(ap.parse_args().workers)


==> anc/proofs/stage4/check_saved_results.py <==
"""Fast integrity, coverage, and strict-inequality check; not a tree rerun."""
from pathlib import Path
from decimal import Decimal as D
import json,hashlib
root=Path(__file__).resolve().parent
c=json.loads((root/'stage4_certificate.json').read_text())
a=json.loads((root/'stage4_audit.json').read_text())
for data in [c,a]:
    for name,digest in data['sha256'].items():
        assert hashlib.sha256((root/name).read_bytes()).hexdigest()==digest,name
expected={(obs,f,str(D(k)/100),str(D(r)/100)) for obs in [False,True]
          for f,limit,rivals in [('A',79,range(99,109)),('B',99,range(79,92))]
          for k in range(limit) for r in rivals}
actual={(r['observed_defaults'],r['firm'],str(D(r['p']).normalize()),str(D(r['r']).normalize())) for r in c['rows']}
expected={(o,f,str(D(p).normalize()),str(D(r).normalize())) for o,f,p,r in expected}
assert actual==expected and len(c['rows'])==len(expected)==4154
assert len(c['menu'])==152
for r in c['rows']:
    assert r['method']!='FAILED'
    assert D(r['bound']['upper'])<D(r['target']['lower'])
for z in c['corner_checks'].values():
    assert D(z['default_inspection_cutoff']['upper'])<0
    assert all(D(x['upper'])<0 for x in z['above_participation_cutoffs'])
    assert D(z['minimum_surplus']['lower'])>0
    assert D(z['next_tick_minus_max_value']['lower'])>0
assert D(c['entry']['posterior_B']['lower'])>D(c['terminal_belief_interval']['lower'])
assert D(c['entry']['posterior_B']['upper'])<D(c['terminal_belief_interval']['upper'])
assert D(c['entry']['other_default_can_buy_B']['upper'])==0
assert D(c['iid']['lower_value_at_hidden_alpha_max']['lower'])>D('.54')
print('PASS: 4,154 covered deviations, corner and entry inequalities, controls, hashes.')


==> anc/proofs/stage4/interval_robust.py <==
"""Interval envelopes for bounded private heterogeneity and public defaults.

C and Z may be arbitrarily correlated with W; W has the exponential marginal
with mean .14 within either default group. K=kappa+W. Types are independent
of quality and signals conditional on quality. q=.75, phi=.5, Delta=1.
All bounds are uniform over laws supported in the supplied C,Z intervals.
"""
import mpmath as mp
mp.mp.dps=90;mp.iv.dps=50
I=mp.iv.mpf
ZERO=I(0);ONE=I(1);HALF=I('.5');CHI=2-mp.iv.sqrt(3)
def lo(x):return mp.mpf(x._mpi_[0])
def hi(x):return mp.mpf(x._mpi_[1])
def imax(x,y):return I([max(lo(x),lo(y)),max(hi(x),hi(y))])
def imin(x,y):return I([min(lo(x),lo(y)),min(hi(x),hi(y))])
def clip(x,a=0,b=1):
    low=max(mp.mpf(a),lo(x));up=min(mp.mpf(b),hi(x))
    if low>up:raise ArithmeticError('Empty interval')
    return I([low,up])
def hull(xs):return I([min(lo(x) for x in xs),max(hi(x) for x in xs)])
def mix(w,a,b):return hull([I(t)*a+(1-I(t))*b for t in (lo(w),hi(w))])
def indicator(x):
    if lo(x)>=0:return ONE
    if hi(x)<0:return ZERO
    return I([0,1])
def bayes(mu,a,b):
    if hi(a)==0 and hi(b)==0:return mu
    if hi(a)==0:return ZERO
    if hi(b)==0:return ONE
    lower=ZERO if lo(a)==0 or lo(mu)==0 else I(lo(mu))*I(lo(a))/(I(lo(mu))*I(lo(a))+(1-I(lo(mu)))*I(hi(b)))
    upper=ONE if lo(b)==0 or hi(mu)==1 else I(hi(mu))*I(hi(a))/(I(hi(mu))*I(hi(a))+(1-I(hi(mu)))*I(lo(b)))
    return I([lo(lower),hi(upper)])

class Model:
    def __init__(self,c=('.3','.3'),z=('0','0'),kappa=('0','0'),observed=False):
        self.c=I(c);self.z=I(z);self.kappa=I(kappa);self.sigma=I('.14');self.observed=observed
        assert lo(self.c)>hi(CHI)
    def cdf(self,k):
        x=k-self.kappa
        if hi(x)<=0:return ZERO
        return clip(1-mp.iv.exp(-imax(x,ZERO)/self.sigma))
    def kernel(self,mu,p,r):
        pip=I('.25')+HALF*mu;pim=1-pip
        ms=[bayes(mu,I('.75'),I('.25')),bayes(mu,I('.25'),I('.75'))]
        ua=[HALF+m+self.z-p for m in ms]
        ub=[I('1.5')-m+self.z-r for m in ms]
        baseline=[HALF+mu+self.z-p,I('1.5')-mu+self.z-r]
        groups=[];cuts=[];noinspect=[]
        for j,(ud,ur) in enumerate(((ua,ub),(ub,ua))):
            L=[imax(u,ZERO) for u in ud];h=[ur[s]-L[s] for s in (0,1)]
            t=self.c+imax(baseline[j],ZERO)-mix(pip,L[0],L[1])
            t=I([max(lo(t),lo(self.c-CHI)),min(hi(t),hi(self.c))])
            k=imax(imax(h[0]-t/pip,h[1]-t/pim),mix(pip,h[0],h[1])-t)
            H=self.cdf(k);buy=indicator(baseline[j]);sw=[self.cdf(imin(k,h[s])) for s in (0,1)]
            if lo(buy)==1:
                own=[clip(1-sw[s]) for s in (0,1)]
            elif hi(buy)==0:
                own=[clip(H-sw[s]) for s in (0,1)]
            else:
                own=[clip(hull([H-sw[s],1-sw[s]])) for s in (0,1)]
            z=clip((1-H)*(1-buy))
            groups.append((own,sw,z));cuts.append(k);noinspect.append(hi(H)==0)
        gp=clip(HALF*groups[0][0][0]+HALF*groups[1][1][0])
        gm=clip(HALF*groups[0][0][1]+HALF*groups[1][1][1])
        aa=clip(mix(I('.75'),gp,gm));ab=clip(mix(I('.25'),gp,gm))
        D=clip(mix(mu,aa,ab))
        branches=[]
        if not self.observed:
            selfloop=clip(HALF*groups[0][2]+HALF*groups[1][2])
            ba=clip(1-selfloop-aa);bb=clip(1-selfloop-ab)
            branches=[(D,bayes(mu,aa,ab)),(clip(mix(mu,ba,bb)),bayes(mu,ba,bb))]
        else:
            selfloop=ZERO
            for j,(own,sw,z) in enumerate(groups):
                if noinspect[j]:
                    # The entire observed-default group is uninformative.
                    selfloop+=HALF;continue
                selfloop+=HALF*z
                for ys in [own,sw]:
                    a=clip(mix(I('.75'),ys[0],ys[1]));b=clip(mix(I('.25'),ys[0],ys[1]))
                    branches.append((HALF*clip(mix(mu,a,b)),bayes(mu,a,b)))
            selfloop=clip(selfloop)
        return D,branches,selfloop,all(noinspect),cuts,groups

    def fixed_bounds(self,mu,p,r,beta,depth=12,node_budget=12000,prune='1e-12'):
        count=[0];absorbed=[0]
        def rec(m,n,weight):
            count[0]+=1
            upper=min(hi(p),hi(HALF+m+self.z))
            tail=I([0,upper])
            if count[0]>node_budget or n==0 or weight<mp.mpf(prune):return tail
            D,branches,z,silent,*_=self.kernel(m,p,r)
            if silent:
                absorbed[0]+=1;return p*D
            future=ZERO
            for mass,nxt in branches:
                if hi(mass)>0:future+=mass*rec(nxt,n-1,weight*hi(beta*mass/(1-beta*z)))
            ans=((1-beta)*p*D+beta*future)/(1-beta*z)
            return I([max(mp.mpf(0),lo(ans)),min(upper,hi(ans))])
        return rec(mu,depth,mp.mpf(1)),{'nodes':count[0],'silent_leaves':absorbed[0]}

def record(x,digits=25):
    scale=10**digits
    def fmt(k):
        s='-' if k<0 else '';k=abs(k)
        return f'{s}{k//scale}.{k%scale:0{digits}d}'
    return {'lower':fmt(int(mp.floor(lo(x)*scale))),'upper':fmt(int(mp.ceil(hi(x)*scale)))}
def target():
    h=1-mp.iv.exp(-I(5)/7)
    return (I('.25')-I('.1875')*h)/(HALF-I('.25')*h)

if __name__=='__main__':
    from time import monotonic
    for radius in ['0','.000001','.00001','.0001']:
        e=mp.mpf(radius);m=target()+I([-e,e])
        for obs in [False,True]:
            mod=Model(c=[mp.mpf('.3')-e,mp.mpf('.3')+e],z=[-e,e],kappa=[0,e],observed=obs)
            for p in ['.78','.79','.8','.85']:
                t=monotonic();f,info=mod.fixed_bounds(1-m,I(p),I('.91'),1/I('1.255'))
                b=(I('.25')*f+I('.005')*(I('1.5')-m+e))/I('.255')
                print(radius,obs,p,record(b),info,round(monotonic()-t,3),flush=True)


==> anc/proofs/stage4/stage4_audit.json <==
{
  "independent_consumer_checks": {
    "cases": 300,
    "bisection_iterations": 180,
    "max_nonpurchase_signal_difference": "0.0",
    "tolerance": "1.0e-46"
  },
  "entry": {
    "hidden": {
      "prob_entry_before_reset": {
        "lower": "0.3705327511246407458245406",
        "upper": "0.3705327511433699448017093"
      },
      "prob_entry_by_time_4": {
        "lower": "0.3638805896347625325168338",
        "upper": "0.3638805896531554868414204"
      },
      "discounted_occupation_lower": {
        "lower": "0.2967214461197322307200505",
        "upper": "0.2967214461347305135663091"
      },
      "mean_own_reset_wait": {
        "lower": "399.9999999999999999999999999",
        "upper": "400.0000000000000000000000001"
      },
      "mean_reset_wait_in_discount_horizons": {
        "lower": "99.9999999999999999999999999",
        "upper": "100.0000000000000000000000001"
      },
      "high_price_deviation_upper_B": {
        "lower": "0.0212877201341640193821794",
        "upper": "0.0212877201341640193821795"
      }
    },
    "observed": {
      "prob_entry_before_reset": {
        "lower": "0.3716421306190258977581471",
        "upper": "0.3716421306378111721813551"
      },
      "prob_entry_by_time_4": {
        "lower": "0.3648895052233246398993120",
        "upper": "0.3648895052417685915534248"
      },
      "discounted_occupation_lower": {
        "lower": "0.2974324400002108223272071",
        "upper": "0.2974324400152450435508929"
      },
      "mean_own_reset_wait": {
        "lower": "999.9999999999999999999999999",
        "upper": "1000.0000000000000000000000001"
      },
      "mean_reset_wait_in_discount_horizons": {
        "lower": "249.9999999999999999999999999",
        "upper": "250.0000000000000000000000001"
      },
      "high_price_deviation_upper_B": {
        "lower": "0.0086164581495425792737392",
        "upper": "0.0086164581495425792737393"
      }
    }
  },
  "known_quality_deviation_profit_floor": {
    "lower": "0.0000432136469358004920538",
    "upper": "0.0000432136469358004920539"
  },
  "mixing_example": {
    "belief": ".9",
    "c": ".31",
    "sigma": {
      "lower": "0.0721347520444481703679962",
      "upper": "0.0721347520444481703679963"
    },
    "leader_derivative_loss_upper": {
      "lower": "0.0338559879634156478387276",
      "upper": "0.0338559879634156478387277"
    },
    "follower_price_scores": {
      "0.0": {
        "lower": "0.0000000000000000000000000",
        "upper": "0.0000000000000000000000000"
      },
      "0.05": {
        "lower": "0.0249999999999999999999999",
        "upper": "0.0250000000000000000000001"
      },
      "0.1": {
        "lower": "0.0249999999999999999999999",
        "upper": "0.0250000000000000000000001"
      },
      "0.15": {
        "lower": "0.0187499999999999999999999",
        "upper": "0.0187500000000000000000001"
      },
      "0.2": {
        "lower": "0.0124999999999999999999999",
        "upper": "0.0125000000000000000000001"
      }
    },
    "reset_variance_B": ".000625",
    "mean_price_gap": ".125",
    "mean_squared_gap": ".01625"
  },
  "correlated_cost_example": {
    "joint_support_lower_K_plus_2C": ".52",
    "independent_event_upper_K_plus_2C": {
      "lower": "0.4232653298563167118018997",
      "upper": "0.4232653298563167118018998"
    },
    "independent_responsiveness_mass_lower": {
      "lower": "0.0855922501278982964670361",
      "upper": "0.0855922501278982964670362"
    }
  },
  "sha256": {
    "interval_robust.py": "3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed",
    "audit_stage4.py": "b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228",
    "stage4_certificate.json": "093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb"
  }
}


==> anc/proofs/stage5/baseline/audit_stage4.py <==
"""Independent consumer optimization audit and analytic-example arithmetic.

Random cases below are diagnostics, not the uniform equilibrium proof.
The latter is the exhaustive outward-interval certificate.
"""
from interval_robust import *
from pathlib import Path
import random,json,hashlib
ROOT=Path(__file__).resolve().parent

def direct(mu,p,r,c,z,kappa):
    q=mp.mpf('.75');pi=q*mu+(1-q)*(1-mu);pis=[pi,1-pi]
    ms=[q*mu/pi,(1-q)*mu/(1-pi)]
    us=[[mp.mpf('.5')+x+z-p for x in ms],[mp.mpf('1.5')-x+z-r for x in ms]]
    baseline=[mp.mpf('.5')+mu+z-p,mp.mpf('1.5')-mu+z-r]
    cdf=lambda k:1-mp.exp(-max(k-kappa,0)/mp.mpf('.14'))
    groups=[]
    for j in (0,1):
        ud=us[j];ur=us[1-j];b=max(baseline[j],0)
        gain=lambda k:sum(pis[s]*max(ud[s],ur[s]-k,0) for s in (0,1))-b
        left=kappa;right=mp.mpf(3)
        if gain(left)<=c:k=left
        else:
            assert gain(right)<c
            for _ in range(180):
                mid=(left+right)/2
                if gain(mid)>c:left=mid
                else:right=mid
            k=(left+right)/2
        H=cdf(k);own=[];sw=[];zeros=[]
        for s in (0,1):
            switch=cdf(min(k,ur[s]-max(ud[s],0)))
            default=(1-H)*int(baseline[j]>=0)+(H-switch)*int(ud[s]>=0)
            sw.append(switch);own.append(default);zeros.append(1-switch-default)
        groups.append((own,sw,zeros))
    return groups

def main():
    rng=random.Random(4100726);count=0;tol=mp.mpf('1e-46');max_zero=mp.mpf(0)
    for _ in range(100):
        m,p,r=[mp.mpf(str(x)) for x in [rng.uniform(.015,.985),rng.uniform(0,1.6),rng.uniform(0,1.6)]]
        rad=mp.mpf('1e-6');cr=mp.mpf('1e-4');kc=mp.mpf('.001')
        mod=Model(c=[mp.mpf('.3')-cr,mp.mpf('.3')+cr],z=[-cr,cr],kappa=[kc-cr,kc+cr])
        env=mod.kernel(I([m-rad,m+rad]),I([p-rad,p+rad]),I([r-rad,r+rad]))
        for s in [-1,0,1]:
            exact=direct(m+s*rad,p-s*rad,r+s*rad,mp.mpf('.3')+s*cr,s*cr,kc-s*cr)
            for j in (0,1):
                for k in (0,1):
                    for t in (0,1):
                        b=env[5][j][k][t];x=exact[j][k][t]
                        assert lo(b)-tol<=x<=hi(b)+tol,(j,k,t,record(b),str(x))
                for zero in exact[j][2]:
                    b=env[5][j][2]
                    assert lo(b)-tol<=zero<=hi(b)+tol
                max_zero=max(max_zero,abs(exact[j][2][0]-exact[j][2][1]))
            count+=1
    assert max_zero<tol
    # Positive stationary reset variance: exact algebra ties .05 and .10.
    sigma=I('.05')/mp.iv.ln(2)
    leader_loss=HALF*mp.iv.exp(-I('.29')/sigma)*(1+I('.2')/sigma)
    assert hi(leader_loss)<1
    follower_scores={str(mp.mpf(k)/20):record(I(k)/20*mp.iv.exp(-(I(k)/20)/sigma)) for k in range(5)}
    corr_bound=I('.12')+HALF*mp.iv.exp(-HALF)
    independent_mass=(1-mp.iv.exp(-I(5)/7))*mp.iv.exp(-I(25)/14)
    assert hi(corr_bound)<I('.5').a
    cert=json.loads((ROOT/'stage4_certificate.json').read_text())
    d=I([cert['entry']['probability_B']['lower'],cert['entry']['probability_B']['upper']])
    events={}
    for name,al in [('hidden',I('.0025')),('observed',I('.001'))]:
        rate=1+2*al
        events[name]={'prob_entry_before_reset':record(d/rate),
                      'prob_entry_by_time_4':record(d/rate*(1-mp.iv.exp(-4*rate))),
                      'discounted_occupation_lower':record(d/(rate+I('.25'))),
                      'mean_own_reset_wait':record(1/al),
                      'mean_reset_wait_in_discount_horizons':record(I('.25')/al),
                      'high_price_deviation_upper_B':record(2*al*(I('1.5')-target()+I('1e-10')+I('1e-12'))/(I('.25')+2*al))}
    # A known low-quality firm can cut to .49 and keep sufficiently high-K defaults.
    known_floor=I('.245')*mp.iv.exp(-(I('1.21')+I('2e-12'))/I('.14'))
    out={'independent_consumer_checks':{'cases':count,'bisection_iterations':180,'max_nonpurchase_signal_difference':str(max_zero),'tolerance':str(tol)},
         'entry':events,'known_quality_deviation_profit_floor':record(known_floor),
         'mixing_example':{'belief':'.9','c':'.31','sigma':record(sigma),'leader_derivative_loss_upper':record(leader_loss),
                           'follower_price_scores':follower_scores,'reset_variance_B':'.000625','mean_price_gap':'.125','mean_squared_gap':'.01625'},
         'correlated_cost_example':{'joint_support_lower_K_plus_2C':'.52','independent_event_upper_K_plus_2C':record(corr_bound),'independent_responsiveness_mass_lower':record(independent_mass)},
         'sha256':{f:hashlib.sha256((ROOT/f).read_bytes()).hexdigest() for f in ['interval_robust.py','audit_stage4.py','stage4_certificate.json']}}
    (ROOT/'stage4_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()


==> anc/proofs/stage5/baseline/certify_stage4.py <==
"""Uniform finite-menu certificate. No sampling and no unbounded tails omitted.

Multiprocessing divides arithmetic cases, not scientific review. Intervals use
50 decimal digits with outward rounding. A run takes several minutes.
"""
from interval_robust import *
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import argparse,json,time,hashlib
ROOT=Path(__file__).resolve().parent
EPS=I('1e-12');WIDTH=I('1e-10');RHO=I('.25')
MU=target()+I([-hi(WIDTH),hi(WIDTH)])
CA=[str(mp.mpf(k)/100) for k in range(79,92)]
CB=[str(mp.mpf(k)/100) for k in range(99,109)]

def model(observed):
    return Model(c=[lo(I('.3')-EPS),hi(I('.3')+EPS)],
                 z=[-hi(EPS),hi(EPS)],kappa=[0,hi(EPS)],observed=observed)

def task(arg):
    observed,firm,ps,rs=arg
    m=MU if firm=='A' else 1-MU
    M=HALF+m+EPS;P=I('.91' if firm=='A' else '1.08');p=I(ps);r=I(rs)
    alpha=I('.001' if observed else '.0025');beta=1/(1+RHO+2*alpha)
    elementary=(RHO*p+2*alpha*M)/(RHO+2*alpha)
    row={'observed_defaults':observed,'firm':firm,'p':ps,'r':rs,'target':record(P/2)}
    if hi(elementary)<lo(P/2):
        return dict(row,method='price bound',bound=record(elementary))
    mod=model(observed)
    for depth,budget in [(12,6000),(16,30000),(20,100000)]:
        f,audit=mod.fixed_bounds(m,p,r,beta,depth=depth,node_budget=budget,prune='1e-7')
        bound=(RHO*f+2*alpha*M)/(RHO+2*alpha)
        if hi(bound)<lo(P/2):
            return dict(row,method='interval tree',depth=depth,budget=budget,
                        F=record(f),bound=record(bound),audit=audit)
    return dict(row,method='FAILED',bound=record(bound),F=record(f),audit=audit)

def run(workers):
    start=time.monotonic();tasks=[]
    for obs in [False,True]:
        for firm,limit,rs in [('A',79,CB),('B',99,CA)]:
            for k in range(limit):
                for r in rs:tasks.append((obs,firm,str(mp.mpf(k)/100),r))
    rows=[]
    with ProcessPoolExecutor(max_workers=workers) as pool:
        for n,row in enumerate(pool.map(task,tasks),1):
            rows.append(row)
            if n%100==0:print(n,len(tasks),round(time.monotonic()-start,1),'seconds',flush=True)
            if row['method']=='FAILED':print('FAILED',row,flush=True)
    checks={};mod=model(False)
    for firm,m,p,r in [('A',MU,I('.91'),I('.99')),('B',1-MU,I('1.08'),I('.79'))]:
        z=mod.kernel(m,p,r)
        assert hi(z[4][0])<0
        boundary=mod.kernel(m,HALF+m+EPS,r)
        assert hi(boundary[4][0])<0 and hi(boundary[4][1])<0
        checks[firm]={'default_inspection_cutoff':record(z[4][0]),
                      'above_participation_cutoffs':[record(x) for x in boundary[4]],
                      'minimum_surplus':record(HALF+m-EPS-p),
                      'next_tick_minus_max_value':record(p+I('.01')-(HALF+m+EPS))}
    initial_mu=HALF+I([-hi(EPS),hi(EPS)])
    initial=mod.kernel(initial_mu,I('.79'),I('.99'))
    probB,postB=initial[1][1]
    assert lo(postB)>lo(MU) and hi(postB)<hi(MU)
    assert lo(probB)>0 and hi(postB)<lo(initial_mu)
    iid=mod.kernel(1-MU,I('.85'),I('.91'))
    iidflow=I('.85')*iid[0]
    iidlower=RHO*iidflow/(RHO+I('.005'))
    assert lo(iidlower)>hi(I('.54'))
    scenarios={}
    for obs in [False,True]:
        rr=[r for r in rows if r['observed_defaults']==obs]
        scenarios['observed' if obs else 'hidden']={
            'alpha_max':'.001' if obs else '.0025','count':len(rr),
            'worst_by_firm':{f:max((r for r in rr if r['firm']==f),key=lambda x:mp.mpf(x['bound']['upper'])) for f in ['A','B']},
            'elementary_count':sum(r['method']=='price bound' for r in rr),
            'tree_count':sum(r['method']=='interval tree' for r in rr),
            'failed_count':sum(r['method']=='FAILED' for r in rr)}
    out={'version':'stage4-v1','parameters':{'lambda':'1','rho':'.25','q':'.75','phi':'.5','sigma':'.14','primitive_radius':'1e-12','terminal_prior_radius':'1e-10'},
         'menu':[str(mp.mpf(k)/100) for k in range(151)]+['2'],
         'center_belief':record(target()),'terminal_belief_interval':record(MU),
         'initial_belief_interval':record(initial_mu),'silent_prices':{'A':CA,'B':CB},
         'corner_checks':checks,'entry':{'probability_B':record(probB),'posterior_B':record(postB),
                                        'other_default_can_buy_B':record(initial[5][0][1][0]+initial[5][0][1][1])},
         'iid':{'price':'.85','flow':record(iidflow),'lower_value_at_hidden_alpha_max':record(iidlower),'stay':'.54'},
         'scenarios':scenarios,'rows':rows,
         'sha256':{f:hashlib.sha256((ROOT/f).read_bytes()).hexdigest() for f in ['interval_robust.py','certify_stage4.py']}}
    (ROOT/'stage4_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k not in ['rows','menu','silent_prices']},indent=2),flush=True)
    assert not any(r['method']=='FAILED' for r in rows)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--workers',type=int,default=4)
    run(ap.parse_args().workers)


==> anc/proofs/stage5/baseline/check_saved_results.py <==
"""Fast integrity, coverage, and strict-inequality check; not a tree rerun."""
from pathlib import Path
from decimal import Decimal as D
import json,hashlib
root=Path(__file__).resolve().parent
c=json.loads((root/'stage4_certificate.json').read_text())
a=json.loads((root/'stage4_audit.json').read_text())
for data in [c,a]:
    for name,digest in data['sha256'].items():
        assert hashlib.sha256((root/name).read_bytes()).hexdigest()==digest,name
expected={(obs,f,str(D(k)/100),str(D(r)/100)) for obs in [False,True]
          for f,limit,rivals in [('A',79,range(99,109)),('B',99,range(79,92))]
          for k in range(limit) for r in rivals}
actual={(r['observed_defaults'],r['firm'],str(D(r['p']).normalize()),str(D(r['r']).normalize())) for r in c['rows']}
expected={(o,f,str(D(p).normalize()),str(D(r).normalize())) for o,f,p,r in expected}
assert actual==expected and len(c['rows'])==len(expected)==4154
assert len(c['menu'])==152
for r in c['rows']:
    assert r['method']!='FAILED'
    assert D(r['bound']['upper'])<D(r['target']['lower'])
for z in c['corner_checks'].values():
    assert D(z['default_inspection_cutoff']['upper'])<0
    assert all(D(x['upper'])<0 for x in z['above_participation_cutoffs'])
    assert D(z['minimum_surplus']['lower'])>0
    assert D(z['next_tick_minus_max_value']['lower'])>0
assert D(c['entry']['posterior_B']['lower'])>D(c['terminal_belief_interval']['lower'])
assert D(c['entry']['posterior_B']['upper'])<D(c['terminal_belief_interval']['upper'])
assert D(c['entry']['other_default_can_buy_B']['upper'])==0
assert D(c['iid']['lower_value_at_hidden_alpha_max']['lower'])>D('.54')
print('PASS: 4,154 covered deviations, corner and entry inequalities, controls, hashes.')


==> anc/proofs/stage5/baseline/interval_robust.py <==
"""Interval envelopes for bounded private heterogeneity and public defaults.

C and Z may be arbitrarily correlated with W; W has the exponential marginal
with mean .14 within either default group. K=kappa+W. Types are independent
of quality and signals conditional on quality. q=.75, phi=.5, Delta=1.
All bounds are uniform over laws supported in the supplied C,Z intervals.
"""
import mpmath as mp
mp.mp.dps=90;mp.iv.dps=50
I=mp.iv.mpf
ZERO=I(0);ONE=I(1);HALF=I('.5');CHI=2-mp.iv.sqrt(3)
def lo(x):return mp.mpf(x._mpi_[0])
def hi(x):return mp.mpf(x._mpi_[1])
def imax(x,y):return I([max(lo(x),lo(y)),max(hi(x),hi(y))])
def imin(x,y):return I([min(lo(x),lo(y)),min(hi(x),hi(y))])
def clip(x,a=0,b=1):
    low=max(mp.mpf(a),lo(x));up=min(mp.mpf(b),hi(x))
    if low>up:raise ArithmeticError('Empty interval')
    return I([low,up])
def hull(xs):return I([min(lo(x) for x in xs),max(hi(x) for x in xs)])
def mix(w,a,b):return hull([I(t)*a+(1-I(t))*b for t in (lo(w),hi(w))])
def indicator(x):
    if lo(x)>=0:return ONE
    if hi(x)<0:return ZERO
    return I([0,1])
def bayes(mu,a,b):
    if hi(a)==0 and hi(b)==0:return mu
    if hi(a)==0:return ZERO
    if hi(b)==0:return ONE
    lower=ZERO if lo(a)==0 or lo(mu)==0 else I(lo(mu))*I(lo(a))/(I(lo(mu))*I(lo(a))+(1-I(lo(mu)))*I(hi(b)))
    upper=ONE if lo(b)==0 or hi(mu)==1 else I(hi(mu))*I(hi(a))/(I(hi(mu))*I(hi(a))+(1-I(hi(mu)))*I(lo(b)))
    return I([lo(lower),hi(upper)])

class Model:
    def __init__(self,c=('.3','.3'),z=('0','0'),kappa=('0','0'),observed=False):
        self.c=I(c);self.z=I(z);self.kappa=I(kappa);self.sigma=I('.14');self.observed=observed
        assert lo(self.c)>hi(CHI)
    def cdf(self,k):
        x=k-self.kappa
        if hi(x)<=0:return ZERO
        return clip(1-mp.iv.exp(-imax(x,ZERO)/self.sigma))
    def kernel(self,mu,p,r):
        pip=I('.25')+HALF*mu;pim=1-pip
        ms=[bayes(mu,I('.75'),I('.25')),bayes(mu,I('.25'),I('.75'))]
        ua=[HALF+m+self.z-p for m in ms]
        ub=[I('1.5')-m+self.z-r for m in ms]
        baseline=[HALF+mu+self.z-p,I('1.5')-mu+self.z-r]
        groups=[];cuts=[];noinspect=[]
        for j,(ud,ur) in enumerate(((ua,ub),(ub,ua))):
            L=[imax(u,ZERO) for u in ud];h=[ur[s]-L[s] for s in (0,1)]
            t=self.c+imax(baseline[j],ZERO)-mix(pip,L[0],L[1])
            t=I([max(lo(t),lo(self.c-CHI)),min(hi(t),hi(self.c))])
            k=imax(imax(h[0]-t/pip,h[1]-t/pim),mix(pip,h[0],h[1])-t)
            H=self.cdf(k);buy=indicator(baseline[j]);sw=[self.cdf(imin(k,h[s])) for s in (0,1)]
            if lo(buy)==1:
                own=[clip(1-sw[s]) for s in (0,1)]
            elif hi(buy)==0:
                own=[clip(H-sw[s]) for s in (0,1)]
            else:
                own=[clip(hull([H-sw[s],1-sw[s]])) for s in (0,1)]
            z=clip((1-H)*(1-buy))
            groups.append((own,sw,z));cuts.append(k);noinspect.append(hi(H)==0)
        gp=clip(HALF*groups[0][0][0]+HALF*groups[1][1][0])
        gm=clip(HALF*groups[0][0][1]+HALF*groups[1][1][1])
        aa=clip(mix(I('.75'),gp,gm));ab=clip(mix(I('.25'),gp,gm))
        D=clip(mix(mu,aa,ab))
        branches=[]
        if not self.observed:
            selfloop=clip(HALF*groups[0][2]+HALF*groups[1][2])
            ba=clip(1-selfloop-aa);bb=clip(1-selfloop-ab)
            branches=[(D,bayes(mu,aa,ab)),(clip(mix(mu,ba,bb)),bayes(mu,ba,bb))]
        else:
            selfloop=ZERO
            for j,(own,sw,z) in enumerate(groups):
                if noinspect[j]:
                    # The entire observed-default group is uninformative.
                    selfloop+=HALF;continue
                selfloop+=HALF*z
                for ys in [own,sw]:
                    a=clip(mix(I('.75'),ys[0],ys[1]));b=clip(mix(I('.25'),ys[0],ys[1]))
                    branches.append((HALF*clip(mix(mu,a,b)),bayes(mu,a,b)))
            selfloop=clip(selfloop)
        return D,branches,selfloop,all(noinspect),cuts,groups

    def fixed_bounds(self,mu,p,r,beta,depth=12,node_budget=12000,prune='1e-12'):
        count=[0];absorbed=[0]
        def rec(m,n,weight):
            count[0]+=1
            upper=min(hi(p),hi(HALF+m+self.z))
            tail=I([0,upper])
            if count[0]>node_budget or n==0 or weight<mp.mpf(prune):return tail
            D,branches,z,silent,*_=self.kernel(m,p,r)
            if silent:
                absorbed[0]+=1;return p*D
            future=ZERO
            for mass,nxt in branches:
                if hi(mass)>0:future+=mass*rec(nxt,n-1,weight*hi(beta*mass/(1-beta*z)))
            ans=((1-beta)*p*D+beta*future)/(1-beta*z)
            return I([max(mp.mpf(0),lo(ans)),min(upper,hi(ans))])
        return rec(mu,depth,mp.mpf(1)),{'nodes':count[0],'silent_leaves':absorbed[0]}

def record(x,digits=25):
    scale=10**digits
    def fmt(k):
        s='-' if k<0 else '';k=abs(k)
        return f'{s}{k//scale}.{k%scale:0{digits}d}'
    return {'lower':fmt(int(mp.floor(lo(x)*scale))),'upper':fmt(int(mp.ceil(hi(x)*scale)))}
def target():
    h=1-mp.iv.exp(-I(5)/7)
    return (I('.25')-I('.1875')*h)/(HALF-I('.25')*h)

if __name__=='__main__':
    from time import monotonic
    for radius in ['0','.000001','.00001','.0001']:
        e=mp.mpf(radius);m=target()+I([-e,e])
        for obs in [False,True]:
            mod=Model(c=[mp.mpf('.3')-e,mp.mpf('.3')+e],z=[-e,e],kappa=[0,e],observed=obs)
            for p in ['.78','.79','.8','.85']:
                t=monotonic();f,info=mod.fixed_bounds(1-m,I(p),I('.91'),1/I('1.255'))
                b=(I('.25')*f+I('.005')*(I('1.5')-m+e))/I('.255')
                print(radius,obs,p,record(b),info,round(monotonic()-t,3),flush=True)


==> anc/proofs/stage5/baseline/stage4_audit.json <==
{
  "independent_consumer_checks": {
    "cases": 300,
    "bisection_iterations": 180,
    "max_nonpurchase_signal_difference": "0.0",
    "tolerance": "1.0e-46"
  },
  "entry": {
    "hidden": {
      "prob_entry_before_reset": {
        "lower": "0.3705327511246407458245406",
        "upper": "0.3705327511433699448017093"
      },
      "prob_entry_by_time_4": {
        "lower": "0.3638805896347625325168338",
        "upper": "0.3638805896531554868414204"
      },
      "discounted_occupation_lower": {
        "lower": "0.2967214461197322307200505",
        "upper": "0.2967214461347305135663091"
      },
      "mean_own_reset_wait": {
        "lower": "399.9999999999999999999999999",
        "upper": "400.0000000000000000000000001"
      },
      "mean_reset_wait_in_discount_horizons": {
        "lower": "99.9999999999999999999999999",
        "upper": "100.0000000000000000000000001"
      },
      "high_price_deviation_upper_B": {
        "lower": "0.0212877201341640193821794",
        "upper": "0.0212877201341640193821795"
      }
    },
    "observed": {
      "prob_entry_before_reset": {
        "lower": "0.3716421306190258977581471",
        "upper": "0.3716421306378111721813551"
      },
      "prob_entry_by_time_4": {
        "lower": "0.3648895052233246398993120",
        "upper": "0.3648895052417685915534248"
      },
      "discounted_occupation_lower": {
        "lower": "0.2974324400002108223272071",
        "upper": "0.2974324400152450435508929"
      },
      "mean_own_reset_wait": {
        "lower": "999.9999999999999999999999999",
        "upper": "1000.0000000000000000000000001"
      },
      "mean_reset_wait_in_discount_horizons": {
        "lower": "249.9999999999999999999999999",
        "upper": "250.0000000000000000000000001"
      },
      "high_price_deviation_upper_B": {
        "lower": "0.0086164581495425792737392",
        "upper": "0.0086164581495425792737393"
      }
    }
  },
  "known_quality_deviation_profit_floor": {
    "lower": "0.0000432136469358004920538",
    "upper": "0.0000432136469358004920539"
  },
  "mixing_example": {
    "belief": ".9",
    "c": ".31",
    "sigma": {
      "lower": "0.0721347520444481703679962",
      "upper": "0.0721347520444481703679963"
    },
    "leader_derivative_loss_upper": {
      "lower": "0.0338559879634156478387276",
      "upper": "0.0338559879634156478387277"
    },
    "follower_price_scores": {
      "0.0": {
        "lower": "0.0000000000000000000000000",
        "upper": "0.0000000000000000000000000"
      },
      "0.05": {
        "lower": "0.0249999999999999999999999",
        "upper": "0.0250000000000000000000001"
      },
      "0.1": {
        "lower": "0.0249999999999999999999999",
        "upper": "0.0250000000000000000000001"
      },
      "0.15": {
        "lower": "0.0187499999999999999999999",
        "upper": "0.0187500000000000000000001"
      },
      "0.2": {
        "lower": "0.0124999999999999999999999",
        "upper": "0.0125000000000000000000001"
      }
    },
    "reset_variance_B": ".000625",
    "mean_price_gap": ".125",
    "mean_squared_gap": ".01625"
  },
  "correlated_cost_example": {
    "joint_support_lower_K_plus_2C": ".52",
    "independent_event_upper_K_plus_2C": {
      "lower": "0.4232653298563167118018997",
      "upper": "0.4232653298563167118018998"
    },
    "independent_responsiveness_mass_lower": {
      "lower": "0.0855922501278982964670361",
      "upper": "0.0855922501278982964670362"
    }
  },
  "sha256": {
    "interval_robust.py": "3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed",
    "audit_stage4.py": "b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228",
    "stage4_certificate.json": "093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb"
  }
}


==> anc/proofs/stage5/hostile_audit.py <==
"""Reproducible Stage 5 falsification tests and independent checks.

The tests distinguish exact deductions, interval bounds, and point diagnostics.
They do not solve an equilibrium on a refined grid or with cheap-type entry.
"""
from pathlib import Path
import sys,json,hashlib,time
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'baseline'))
from interval_robust import *
from independent_consumer import experiment,F
mp.mp.dps=90

def main():
    start=time.monotonic();cert=json.loads((ROOT/'baseline/stage4_certificate.json').read_text())
    mu=target();m0=(lo(mu)+hi(mu))/2;mod=Model();tol=mp.mpf('1e-45')
    seen=set();checks=0;gap=mp.mpf(0)
    # Every distinct root price pair used by either regime, plus entry.
    roots=[]
    for row in cert['rows']:
        key=(row['firm'],row['p'],row['r'])
        if key not in seen:
            seen.add(key);roots.append((m0 if row['firm']=='A' else 1-m0,F(row['p']),F(row['r'])))
    roots+=[(F('.5'),F('.79'),F('.99')),(m0,F('.91'),F('1.08'))]
    for idx,(m,p,r) in enumerate(roots):
        direct=experiment(m,p,r)
        env=mod.kernel(I(m),I(p),I(r))
        # Hidden group purchase probabilities and both posterior branches.
        bounds=[env[0],env[1][0][1],env[1][1][0],env[1][1][1],env[2]]
        point=[direct['hidden'][0][2],direct['hidden'][0][3],direct['hidden'][1][2],direct['hidden'][1][3],direct['hidden'][2][2]]
        for x,b in zip(point,bounds):
            assert lo(b)-tol<=x<=hi(b)+tol,(idx,str(x),record(b))
        for j in (0,1):
            for s in (0,1):
                gg=direct['groups'][j][s]
                for x,b in [(gg[j],env[5][j][0][s]),(gg[1-j],env[5][j][1][s]),(gg[2],env[5][j][2])]:
                    assert lo(b)-tol<=x<=hi(b)+tol
        z=direct['hidden'][2]
        gap=max(gap,abs(z[0]-z[1]));checks+=1
    # Strict menu-refinement counterexample, uniform over Stage 4 boxes.
    import certify_stage4 as prior
    robust=prior.model(False);m=prior.MU;al=I('.0005');p=I('1.085')
    k=robust.kernel(1-m,p,I('.91'))
    assert k[3] and lo(I('1.5')-m-prior.EPS-p)>0
    lower=I('.25')*p/(2*(I('.25')+2*al));stay=I('.54')
    assert lo(lower)>hi(stay)
    # A fully responsive cheap subpopulation retaining the old K marginal.
    kbar=I('.1');cheap=I('.01')
    xp=I('.75')*mu/(I('.25')+mu/2);xm=I('.25')*mu/(I('.75')-mu/2)
    upA=I('.5')+xp-I('.91');umB=I('1.5')-xm-I('1.08')
    pi=I('.25')+mu/2
    baselineA=I('.5')+mu-I('.91');baselineB=I('1.5')-mu-I('1.08')
    gainA=pi*upA+(1-pi)*(umB-kbar)-baselineA-cheap
    gainB=pi*(upA-kbar)+(1-pi)*umB-baselineB-cheap
    assert lo(upA-kbar)>0 and lo(umB-kbar)>0 and lo(gainA)>0 and lo(gainB)>0
    eps=I('.01');D=I('.5')+I('.25')*eps*(2*mu-1)
    variance=mu**2*(1-mu)**2*(eps/2)**2/(D*(1-D))
    # Synchronized-reset timing: same individual reset intensity.
    d=I([cert['entry']['probability_B']['lower'],cert['entry']['probability_B']['upper']])
    sync={}
    for name,aa in [('hidden',I('.0025')),('observed',I('.001'))]:
        sync[name]={'alpha':str(lo(aa)),'entry_lower':record(d/(1+aa)),
                    'discounted_silent_occupation_lower':record(d/(I('1.25')+aa)),
                    'mean_time_to_both_targets_after_entry':record(1/aa),
                    'asynchronous_mean_time_to_both_targets_after_entry':record(I('1.5')/aa),
                    'discounted_excess_squared_gap_from_asynchrony':record(I('.0216')*I('.25')*aa/((I('.25')+aa)*(I('.25')+2*aa)))}
    # No-signal consideration-only benchmark at central parameters.
    # Separate point diagnostic and outward interval inequalities.
    access=[]
    for firm,m,r,P in [('A',m0,F('1.08'),F('.91')),('B',1-m0,F('.91'),F('1.08'))]:
        scores=[];interval_scores=[];mi=mu if firm=='A' else 1-mu
        for ps in cert['menu']:
            p=F(ps);va=F('.5')+m-p;vb=F('1.5')-m-r
            # All relevant rival defaults have positive prior surplus.
            assert vb>0
            # An inspector's signal-free choice compares known expected values.
            H=lambda x:1-mp.exp(-max(x,0)/F('.14'))
            if va>=0:own=1-H(vb-va-F('.3'))
            else:own=F(0)
            incoming=H(va-max(vb,0)-F('.3')) if va>0 else F(0)
            scores.append((p*(own+incoming)/2,ps))
            pi=I(ps);ua=I('.5')+mi-pi;ub=I('1.5')-mi-I(str(r))
            assert lo(ub)>0 and (lo(ua)>0 or hi(ua)<0)
            cdf=lambda x:clip(1-mp.iv.exp(-imax(x,ZERO)/I('.14')))
            if lo(ua)>0:
                flow=pi*(1-cdf(ub-ua-I('.3'))+cdf(ua-ub-I('.3')))/2
            else:flow=ZERO
            interval_scores.append((flow,ps))
        best=max(scores)
        assert best[1]==str(P),best
        other_upper=max(hi(x) for x,ps in interval_scores if F(ps)!=P)
        assert other_upper<lo(I(str(P))/2)
        lower_limit=F('.79') if firm=='A' else F('.99')
        outside=max(x for x,p in scores if F(p)<lower_limit)
        continuation_bound=(F('.25')*outside+F('.005')*(F('.5')+m))/F('.255')
        assert continuation_bound<P/2
        outside_i=hull([x for x,ps in interval_scores if F(ps)<lower_limit])
        bound_i=(I('.25')*outside_i+I('.005')*(I('.5')+mi))/I('.255')
        assert hi(bound_i)<lo(I(str(P))/2)
        access.append({'firm':firm,'maximizing_price':best[1],'flow_value':str(best[0]),'best_other_flow':str(max(x for x,p in scores if F(p)!=P)),
                       'maximum_below_region_flow':str(outside),'reset_continuation_upper_diagnostic':str(continuation_bound),
                       'other_flow_upper_interval':record(I(other_upper)),
                       'all_lower_deviation_envelope_interval':record(bound_i)})
    # A sharper, certified illustration of the persistence incentive.
    persistent_F,tree_info=Model().fixed_bounds(1-mu,I('.85'),I('.91'),1/I('1.255'),
                                               depth=28,node_budget=100000,prune='1e-10')
    persistent_V=(I('.25')*persistent_F+I('.005')*(I('1.5')-mu))/I('.255')
    assert hi(persistent_V)<lo(I('.54'))
    out={'status':'technical pass with substantive restrictions; rebuild before full rewrite',
         'independent_root_checks':{'count':checks,'precision_digits':90,'point_tolerance':str(tol),'max_nonpurchase_likelihood_difference':str(gap),
                                    'method':'Direct integration over switching-cost partitions, retaining all three choices; diagnostic, not an interval proof'},
         'grid_refinement':{'menu_change':'cent grid refined to half-cent grid','deviator':'B','new_price':'1.085','rival_price':'.91','alpha':'.0005',
                            'both_default_groups_no_inspection':k[3],'minimum_surplus':record(I('1.5')-prior.MU-prior.EPS-I('1.085')),
                            'deviation_lower':record(lower),'old_stay':'0.54','profit_gain_lower':record(lower-stay),
                            'rate_threshold':record(I('.25')*I('.005')/(2*I('1.08')))},
         'cheap_contamination':{'mass':'.01','cheap_C':'.01','eligible_K_max':'.1','marginal_K_unchanged':True,
                                'eligible_mass':record(1-mp.iv.exp(-kbar/I('.14'))),'inspection_gain_A_lower':record(gainA),'inspection_gain_B_lower':record(gainB),
                                'posterior_variance':record(variance)},
         'synchronized_resets':sync,'consideration_without_signal':access,
         'persistent_cut_example':{'firm':'B','price':'.85','rival_price':'.91','alpha':'.0025',
                                   'fixed_price_value_interval':record(persistent_F),
                                   'all_continuations_upper_envelope_interval':record(persistent_V),'tree':tree_info,
                                   'iid_deviation_lower':cert['iid']['lower_value_at_hidden_alpha_max']},
         'pure_information_value_bound':'.25','actual_inspection_cost':'.3',
         'elapsed_seconds':round(time.monotonic()-start,2),
         'sha256':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in [ROOT/'independent_consumer.py',ROOT/'hostile_audit.py',ROOT/'baseline/stage4_certificate.json']}}
    (ROOT/'stage5_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()


==> anc/proofs/stage5/independent_consumer.py <==
"""Independent consumer calculation by direct partition and integration.

Does not import the Stage 4 consumer kernel, threshold formula, participation
lemma, or self-loop recursion. Point arithmetic at 80 digits is a diagnostic;
the Stage 4 interval certificate remains the outward proof.
"""
import mpmath as m
m.mp.dps=80
F=m.mpf

def experiment(mu,pa,pb,c=F('.3'),z=F(0),kappa=F(0),sigma=F('.14')):
    mu,pa,pb=map(F,(mu,pa,pb));q=F('.75');half=F('.5')
    pi=q*mu+(1-q)*(1-mu);prob=[pi,1-pi]
    post=[q*mu/pi,(1-q)*mu/(1-pi)]
    vals=[[half+x+z-pa for x in post],[F('1.5')-x+z-pb for x in post]]
    prior=[half+mu+z-pa,F('1.5')-mu+z-pb]
    default_outcomes=[];cutoffs=[]
    for j in (0,1):
        u=vals[j];v=vals[1-j];base=max(prior[j],0)
        gain=lambda K:sum(prob[s]*max(u[s],v[s]-K,0) for s in (0,1))-base-c
        breaks=sorted(set([kappa]+[x for x in [v[s]-max(u[s],0) for s in (0,1)] if x>kappa]))
        if gain(kappa)<=0:
            end=kappa
        elif gain(breaks[-1]+1)>0:
            end=m.inf
        else:
            points=breaks+[breaks[-1]+1]
            end=None
            for left,right in zip(points[:-1],points[1:]):
                gl,gr=gain(left),gain(right)
                if gl>=0 and gr<=0:
                    end=left+gl*(right-left)/(gl-gr) if gl!=gr else left
                    break
            assert end is not None
        cutoffs.append(end)
        partition=sorted(set(breaks+[end,m.inf]))
        yy=[[F(0)]*3 for _ in (0,1)]
        for left,right in zip(partition[:-1],partition[1:]):
            if left==m.inf:continue
            K=(left+right)/2 if right!=m.inf else left+1
            mass=m.exp(-(left-kappa)/sigma)-(m.exp(-(right-kappa)/sigma) if right!=m.inf else 0)
            for s in (0,1):
                if K>=end:
                    y=j if prior[j]>=0 else 2
                else:
                    choices=[u[s],v[s]-K,F(0)]
                    best=max(choices)
                    # Default on product ties, buy on zero-surplus ties.
                    y=j if choices[0]==best else (1-j if choices[1]==best else 2)
                yy[s][y]+=mass
        default_outcomes.append(yy)
    hidden=[];revealed=[]
    for y in (0,1,2):
        gp=sum(default_outcomes[j][0][y] for j in (0,1))/2
        gm=sum(default_outcomes[j][1][y] for j in (0,1))/2
        a=q*gp+(1-q)*gm;b=(1-q)*gp+q*gm;d=mu*a+(1-mu)*b
        hidden.append((a,b,d,mu*a/d if d else mu))
    for j in (0,1):
        for y in (0,1,2):
            gp=default_outcomes[j][0][y]/2;gm=default_outcomes[j][1][y]/2
            a=q*gp+(1-q)*gm;b=(1-q)*gp+q*gm;d=mu*a+(1-mu)*b
            revealed.append((a,b,d,mu*a/d if d else mu))
    return {'groups':default_outcomes,'hidden':hidden,'revealed':revealed,'cutoffs':cutoffs}

if __name__=='__main__':
    print(experiment('.5','.79','.99'))


==> anc/proofs/stage5/stage5_audit.json <==
{
  "status": "technical pass with substantive restrictions; rebuild before full rewrite",
  "independent_root_checks": {
    "count": 2079,
    "precision_digits": 90,
    "point_tolerance": "1.0e-45",
    "max_nonpurchase_likelihood_difference": "0.0",
    "method": "Direct integration over switching-cost partitions, retaining all three choices; diagnostic, not an interval proof"
  },
  "grid_refinement": {
    "menu_change": "cent grid refined to half-cent grid",
    "deviator": "B",
    "new_price": "1.085",
    "rival_price": ".91",
    "alpha": ".0005",
    "both_default_groups_no_inspection": true,
    "minimum_surplus": {
      "lower": "0.0006737266403649884911508",
      "upper": "0.0006737268403649884911509"
    },
    "deviation_lower": {
      "lower": "0.5403386454183266932270916",
      "upper": "0.5403386454183266932270917"
    },
    "old_stay": "0.54",
    "profit_gain_lower": {
      "lower": "0.0003386454183266932270916",
      "upper": "0.0003386454183266932270917"
    },
    "rate_threshold": {
      "lower": "0.0005787037037037037037037",
      "upper": "0.0005787037037037037037038"
    }
  },
  "cheap_contamination": {
    "mass": ".01",
    "cheap_C": ".01",
    "eligible_K_max": ".1",
    "marginal_K_unchanged": true,
    "eligible_mass": {
      "lower": "0.5104583404430468749124867",
      "upper": "0.5104583404430468749124868"
    },
    "inspection_gain_A_lower": {
      "lower": "0.1791077736312807150448455",
      "upper": "0.1791077736312807150448456"
    },
    "inspection_gain_B_lower": {
      "lower": "0.1863276928226872369116588",
      "upper": "0.1863276928226872369116589"
    },
    "posterior_variance": {
      "lower": "0.0000058883924909671234591",
      "upper": "0.0000058883924909671234592"
    }
  },
  "synchronized_resets": {
    "hidden": {
      "alpha": "0.0024999999999999999999999999999999999999999999999999964502343694088026574696000045644381297",
      "entry_lower": {
        "lower": "0.3714567729478942140186168",
        "upper": "0.3714567729666701192276487"
      },
      "discounted_silent_occupation_lower": {
        "lower": "0.2973137044952207182065176",
        "upper": "0.2973137045102489377450841"
      },
      "mean_time_to_both_targets_after_entry": {
        "lower": "399.9999999999999999999999999",
        "upper": "400.0000000000000000000000001"
      },
      "asynchronous_mean_time_to_both_targets_after_entry": {
        "lower": "599.9999999999999999999999999",
        "upper": "600.0000000000000000000000001"
      },
      "discounted_excess_squared_gap_from_asynchrony": {
        "lower": "0.0002096680256260920209668",
        "upper": "0.0002096680256260920209669"
      }
    },
    "observed": {
      "alpha": "0.000999999999999999999999999999999999999999999999999998580093747763521062987840001825775251879",
      "entry_lower": {
        "lower": "0.3720134014787851643892741",
        "upper": "0.3720134014975892053203975"
      },
      "discounted_silent_occupation_lower": {
        "lower": "0.2976701957476130691875806",
        "upper": "0.2976701957626593081740351"
      },
      "mean_time_to_both_targets_after_entry": {
        "lower": "999.9999999999999999999999999",
        "upper": "1000.0000000000000000000000001"
      },
      "asynchronous_mean_time_to_both_targets_after_entry": {
        "lower": "1499.9999999999999999999999999",
        "upper": "1500.0000000000000000000000001"
      },
      "discounted_excess_squared_gap_from_asynchrony": {
        "lower": "0.0000853727945361411496869",
        "upper": "0.0000853727945361411496870"
      }
    }
  },
  "consideration_without_signal": [
    {
      "firm": "A",
      "maximizing_price": "0.91",
      "flow_value": "0.455",
      "best_other_flow": "0.45",
      "maximum_below_region_flow": "0.39",
      "reset_continuation_upper_diagnostic": "0.400280907318796764931546060792737987876392337429296083976356348105746390116659424241153924",
      "other_flow_upper_interval": {
        "lower": "0.4500000000000000000000000",
        "upper": "0.4500000000000000000000001"
      },
      "all_lower_deviation_envelope_interval": {
        "lower": "0.0179279661423261766962519",
        "upper": "0.4002809073187967649315461"
      }
    },
    {
      "firm": "B",
      "maximizing_price": "1.08",
      "flow_value": "0.54",
      "best_other_flow": "0.535",
      "maximum_below_region_flow": "0.523406173323429470547626524833888309811653996842842718398150726553930553945120076177448184",
      "reset_continuation_upper_diagnostic": "0.534431027312016441487695630220878002135033149671530110531634560280460035319732807305363904",
      "other_flow_upper_interval": {
        "lower": "0.5350000000000000000000000",
        "upper": "0.5350000000000000000000001"
      },
      "all_lower_deviation_envelope_interval": {
        "lower": "0.0212877201321836272253166",
        "upper": "0.5344310273120164414876957"
      }
    }
  ],
  "persistent_cut_example": {
    "firm": "B",
    "price": ".85",
    "rival_price": ".91",
    "alpha": ".0025",
    "fixed_price_value_interval": {
      "lower": "0.5188332720755904238254884",
      "upper": "0.5189958913670056712756437"
    },
    "all_continuations_upper_envelope_interval": {
      "lower": "0.5299477907945271799954034",
      "upper": "0.5301072214723852657308497"
    },
    "tree": {
      "nodes": 5399,
      "silent_leaves": 646
    },
    "iid_deviation_lower": {
      "lower": "0.5507040086044391155956139",
      "upper": "0.5507040091359108016395355"
    }
  },
  "pure_information_value_bound": ".25",
  "actual_inspection_cost": ".3",
  "elapsed_seconds": 7.74,
  "sha256": {
    "independent_consumer.py": "06076629437f6e46d6b595b648b2e65105a2991b52271d264404c0ca3c66a7c9",
    "hostile_audit.py": "db4f86de97b57342eed0d54ad7eb2f8abdc80b0a79f5ced4e88cd48deda45295",
    "baseline/stage4_certificate.json": "093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb"
  }
}


==> anc/proofs/stage5b/audit_repair.py <==
"""Independent choice diagnostic and exhaustive saved-certificate checks.

The consumer diagnostic integrates actual optimal choices using a separately
written partition routine. It is point arithmetic, not an independent outward
proof. The saved interval certificates supply the outward inequalities.
"""
from pathlib import Path
import json, hashlib
import independent_consumer as direct
from interval_engine import *
from envelope_bound import Envelope,bound as envelope_upper
mp.mp.dps=90
ROOT=Path(__file__).resolve().parent

def independent_moments(mu,pa,pb,n):
    ker=direct.experiment(mu,pa,pb)
    now=pb*ker['hidden'][1][2]
    if n==0:return [now]
    children=[(z[2],independent_moments(z[3],pa,pb,n-1)) for z in ker['hidden'] if z[2]>0]
    return [now]+[sum(w*v[k] for w,v in children) for k in range(n)]

def check_hashes(data):
    for name,expected in data['sha256'].items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest()==expected,name

def core_audit():
    cert=json.loads((ROOT/'mechanism_certificate.json').read_text());check_hashes(cert)
    cells=cert['three_buyers']['cost_cells'];assert len(cells)==100
    for j,row in enumerate(cells):
        assert mp.mpf(row['c']['lower'])<=mp.mpf('.295')+mp.mpf(j)/10000
        assert mp.mpf(row['c']['upper'])>=mp.mpf('.295')+mp.mpf(j+1)/10000
        assert row['stay_silent'] and mp.mpf(row['expected_revenues'][0]['lower'])>mp.mpf('.54')
        assert all(mp.mpf(a['upper'])<mp.mpf('.54') for a in row['expected_revenues'][1:])
        assert mp.mpf(row['three_buyer_value']['upper'])<mp.mpf('.54')
    mu=(lo(target())+hi(target()))/2
    am=independent_moments(mu,mp.mpf('.91'),mp.mpf('.85'),2)
    errors=[]
    for a,b in zip(am,cert['three_buyers']['expected_revenues']):
        assert mp.mpf(b['lower'])<=a<=mp.mpf(b['upper'])
        errors.append(str(abs(a-(mp.mpf(b['lower'])+mp.mpf(b['upper']))/2)))
    # New silent rectangles and above-participation regions.
    menus={}
    for tick in ['.005','.001']:
        d=mp.mpf(tick);out={}
        for firm,m,rlow in [('A',target(),I('.99')),('B',1-target(),I('.79'))]:
            P=I(str(int(mp.floor(lo(HALF+m)/d))*d))
            ker=Model().kernel(m,P,rlow)
            bd=Model().kernel(m,HALF+m,rlow,root_participation=True)
            assert hi(ker[4][0])<0 and all(hi(x)<0 for x in bd[4])
            assert lo(HALF+m-P)>0 and lo(P+I(tick)-(HALF+m))>0
            out[firm]={'price':record(P),'own_cutoff_at_worst_corner':record(ker[4][0]),
                       'both_cutoffs_at_reservation_price':[record(x) for x in bd[4]],
                       'default_surplus':record(HALF+m-P),
                       'next_tick_above_reservation':record(P+I(tick)-(HALF+m)),
                       'high_price_deviation_bound':record(I('.002')*(HALF+m)/I('.252'))}
        menus[tick]=out
    first=Model().kernel(HALF,I('.79'),I('.99'));prob,post=first[1][1]
    assert lo(post)<=hi(target()) and hi(post)>=lo(target())
    # Equality of the entry posterior to target follows from the displayed
    # analytic likelihoods; this overlap check alone is not that proof.
    entry={'probability_B':record(prob),'posterior_B':record(post),
           'entry_probability_at_alpha_001':record(prob/I('1.002'))}
    roots=[]
    for firm,ps,rs in [('A','.71','1.085'),('A','.78','1.085'),
                       ('B','.85','.914'),('B','.8','.79'),('B','.9','.91')]:
        m=target() if firm=='A' else 1-target();p=I(ps);r=I(rs);beta=1/I('1.252')
        old,old_info=Model().fixed_bounds(m,p,r,beta,depth=12,node_budget=12000)
        new,new_info=Model().upper_bound(m,p,r,beta,depth=12,node_budget=12000,root_participation=True)
        assert hi(new)>=lo(old)
        env=Envelope(Model(),p,r,bins=250)
        env_upper,env_info=envelope_upper(Model(),m,p,r,beta,env,depth=8,root_participation=True)
        assert hi(env_upper)>=lo(old)
        glob_mu=lo(m) if firm=='A' else 1-lo(m)
        pa,pb=(lo(p),lo(r)) if firm=='A' else (lo(r),lo(p))
        independent=direct.experiment(glob_mu,pa,pb)
        j=0 if firm=='A' else 1
        independent_demand=independent['hidden'][j][2]
        enclosed=Model().kernel(m,p,r)[0]
        assert lo(enclosed)<=independent_demand<=hi(enclosed)
        roots.append({'firm':firm,'p':ps,'r':rs,'old_enclosure':record(old),
                      'new_upper':record(new),'envelope_upper':record(env_upper),
                      'exact_hull_vertices':len(env.hull),'nodes':new_info['nodes']})
    # The finite horizon counts arrivals, including a no-purchase self-loop.
    hist={x['history']:x for x in cert['three_buyers']['arrival_tree']}
    assert 'B0' in hist
    return {'independent_three_arrival_revenues':[str(x) for x in am],
            'homogeneous_cost_cells_verified':100,
            'differences_from_saved_interval_midpoints':errors,
            'silent_rectangle_checks':menus,'entry':entry,'upper_recursion_checks':roots,
            'includes_no_purchase_arrival':True}

def fine_audit():
    path=ROOT/'fine_menu_certificate.json'
    if not path.exists():return {'status':'not yet available'}
    data=json.loads(path.read_text());check_hashes(data)
    grouped={};cases=0;blocks=0
    for tick in ['.005','.001']:
        d=mp.mpf(tick);summary={}
        for firm,m,ownlow,rlow in [('A',target(),'.79','.99'),('B',1-target(),'.99','.79')]:
            rows=[r for r in data['rows'] if r['tick']==tick and r['firm']==firm]
            expected=list(range(int(mp.nint(mp.mpf(rlow)/d)),int(mp.floor(lo(I('1.5')-m)/d))+1))
            assert sorted(r['rival_tick'] for r in rows)==expected
            limit=int(mp.nint(mp.mpf(ownlow)/d));worst=None
            for r in rows:
                assert r['covered_prices']==limit
                leaves=sorted(r['blocks'],key=lambda b:b['lo_tick']);nxt=0
                for b in leaves:
                    assert b['lo_tick']==nxt and b['hi_tick']>=nxt
                    assert mp.mpf(b['upper']['upper'])<mp.mpf(r['target']['lower'])
                    nxt=b['hi_tick']+1
                    if worst is None or mp.mpf(b['upper']['upper'])>mp.mpf(worst['upper']):
                        worst={'upper':b['upper']['upper'],'rival_price':r['rival_price'],
                               'own_tick_block':[b['lo_tick'],b['hi_tick']]}
                assert nxt==limit
                cases+=limit;blocks+=len(leaves)
            summary[firm]={'rival_prices':len(rows),'lower_price_deviations':limit*len(rows),'worst_bound':worst}
        grouped[tick]=summary
    assert cases==data['covered_deviations'] and blocks==data['blocks']
    return {'status':'PASS','total_deviations':cases,'total_blocks':blocks,'by_menu':grouped}

if __name__=='__main__':
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('--coverage-only',action='store_true');args=ap.parse_args()
    path=ROOT/'repair_audit.json'
    out=json.loads(path.read_text()) if args.coverage_only and path.exists() else {'core':core_audit()}
    out['fine_menus']=fine_audit()
    manuscript=ROOT.parent/'recovered'/'JET_Revised_Manuscript.tex'
    if manuscript.exists():
        frozen=hashlib.sha256(manuscript.read_bytes()).hexdigest()
        assert frozen=='97177fd387e95525622d8ba3fb1dd7c6e9c186caaaff284434fe1d370a7b43fd'
        out['frozen_manuscript_sha256']=frozen
    out['audit_source_sha256']=hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    path.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


==> anc/proofs/stage5b/certify_fine_menus_envelope.py <==
"""Exhaustive finite-menu certificate using certified blocks of price ticks.

A block encloses every tick between its endpoints. Gaps between adjacent
blocks need not be covered as real intervals; this is a finite-menu proof.
"""
from interval_engine import *
from envelope_bound import Envelope,bound as envelope_upper
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import argparse,json,time,hashlib
ROOT=Path(__file__).resolve().parent

def task(arg):
    tick,firm,rindex=arg;d=mp.mpf(tick)
    m=target() if firm=='A' else 1-target();R=HALF+m
    P=I(str(int(mp.floor(lo(R)/d))*d));r=I(str(rindex*d))
    limit=int(mp.nint(mp.mpf('.79' if firm=='A' else '.99')/d))
    mod=Model();rho=I('.25');hazard=I('.002');beta=1/I('1.252')
    stay=lo(P/2);stack=[(0,limit-1)];leaves=[];attempts=0
    while stack:
        a,b=stack.pop();p=I([str(a*d),str(b*d)]);attempts+=1
        elementary=(rho*p+hazard*R)/(rho+hazard)
        if hi(elementary)<stay:
            leaves.append({'lo_tick':a,'hi_tick':b,'upper':record(elementary),'method':'price bound'});continue
        root=mod.kernel(m,p,r,root_participation=True)
        if root[3]:
            bound=(rho*p*root[0]+hazard*R)/(rho+hazard)
            if hi(bound)<stay:
                leaves.append({'lo_tick':a,'hi_tick':b,'upper':record(bound),'method':'silent root'});continue
        width=(b-a)*d;depth=5 if width>mp.mpf('.005') else 8
        env=Envelope(mod,p,r,bins=250)
        f,info=envelope_upper(mod,m,p,r,beta,env,depth=depth,node_budget=5000,root_participation=True)
        bound=(rho*f+hazard*R)/(rho+hazard)
        if hi(bound)<stay:
            leaves.append({'lo_tick':a,'hi_tick':b,'upper':record(bound),'method':'interval tree','depth':depth,'nodes':info['nodes']});continue
        if a==b:
            env=Envelope(mod,p,r,bins=500)
            f,info=envelope_upper(mod,m,p,r,beta,env,depth=12,node_budget=30000,root_participation=True)
            bound=(rho*f+hazard*R)/(rho+hazard)
            if hi(bound)>=stay:raise AssertionError(('unresolved',tick,firm,a,rindex,record(bound),str(stay)))
            leaves.append({'lo_tick':a,'hi_tick':b,'upper':record(bound),'method':'interval tree','depth':12,'nodes':info['nodes']});continue
        mid=(a+b)//2;stack.extend([(a,mid),(mid+1,b)])
    return {'tick':tick,'firm':firm,'rival_tick':rindex,'rival_price':str(rindex*d),'target':record(P/2),'covered_prices':limit,'blocks':leaves,'attempts':attempts}

def main(ticks,workers):
    start=time.monotonic();jobs=[];targets={}
    for tick in ticks:
        d=mp.mpf(tick);mu=target();targets[tick]={}
        for f,m,rlow in [('A',mu,'.99'),('B',1-mu,'.79')]:
            maxr=int(mp.floor(lo(I('1.5')-m)/d));minr=int(mp.nint(mp.mpf(rlow)/d))
            jobs.extend((tick,f,r) for r in range(minr,maxr+1))
            targets[tick][f]=str(int(mp.floor(lo(HALF+m)/d))*d)
    rows=[]
    checkpoint=ROOT/'fine_menu_rows.jsonl'
    checkpoint.write_text('')
    with ProcessPoolExecutor(max_workers=workers) as ex:
        pending={ex.submit(task,j):j for j in jobs}
        for future in as_completed(pending):
            row=future.result();rows.append(row)
            with checkpoint.open('a') as saved:saved.write(json.dumps(row)+'\n')
            if len(rows)%10==0 or len(rows)==len(jobs):
                print('completed',len(rows),'of',len(jobs),'elapsed',round(time.monotonic()-start,1),flush=True)
    rows.sort(key=lambda x:(x['tick'],x['firm'],x['rival_tick']))
    out={'claim':'stationary Markov equilibrium on the countable reachable component, central type law',
         'alpha_max':'.001','prior':record(target()),'targets':targets,'rows':rows,
         'covered_deviations':sum(x['covered_prices'] for x in rows),'blocks':sum(len(x['blocks']) for x in rows),
         'elapsed_seconds':time.monotonic()-start,
         'sha256':{n:hashlib.sha256((ROOT/n).read_bytes()).hexdigest() for n in ['interval_engine.py','envelope_bound.py','certify_fine_menus_envelope.py']}}
    (ROOT/'fine_menu_certificate_v2.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS',out['covered_deviations'],'deviations',out['blocks'],'blocks',flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--ticks',nargs='+',default=['.005','.001']);ap.add_argument('--workers',type=int,default=4)
    args=ap.parse_args();main(args.ticks,args.workers)


==> anc/proofs/stage5b/certify_mechanism.py <==
"""Finite-horizon incentive and rare-inspector information certificates."""
from interval_engine import *
from pathlib import Path
import json,hashlib
ROOT=Path(__file__).resolve().parent

def mean_bounds(values,weights):
    def upper(vs):
        ans=[]
        for center in vs:
            total=I(center)
            for value,w in zip(vs,weights):
                delta=I(value)-I(center)
                total+=imax(delta,ZERO)*I(hi(w))+imin(delta,ZERO)*I(lo(w))
            ans.append(hi(total))
        return min(ans)
    return I([-upper([-lo(v) for v in values]),upper([hi(v) for v in values])])

def moments(mod,m,p,r,n=2):
    ker=mod.kernel(m,p,r);u=p*ker[0]
    if n==0:return [u]
    if ker[3]:return [u]*(n+1)
    weights=[];children=[]
    for mass,nxt in ker[1]+[(ker[2],m)]:
        if hi(mass)>0:
            weights.append(mass);children.append(moments(mod,nxt,p,r,n-1))
    return [u]+[mean_bounds([a[j] for a in children],weights) for j in range(n)]

def main():
    mu=target();m=1-mu;p=I('.85');r=I('.91');base=I('.54')
    a=moments(Model(),m,p,r);g=[x-base for x in a]
    critical=(-g[1]-mp.iv.sqrt(g[1]**2-4*g[2]*g[0]))/(2*g[2])
    assert lo(g[0]+g[1])>0 and hi(g[1])<0 and hi(g[2])<0
    three=(a[0]+I('.8')*a[1]+I('.64')*a[2])/I('2.44')
    assert hi(three)<lo(base)
    # Homogeneous c can take any value in the whole interval. Partitioning
    # here does NOT establish arbitrary heterogeneous laws across that range.
    cost_rows=[]
    for j in range(100):
        low=I('.295')+I(j)/10000;high=I('.295')+I(j+1)/10000
        mod=Model(c=[lo(low),hi(high)]);aa=moments(mod,m,p,r)
        iid=aa[0];v=(aa[0]+I('.8')*aa[1]+I('.64')*aa[2])/I('2.44')
        quiet=mod.kernel(m,I('1.08'),I('.91'))[3]
        assert quiet and lo(iid)>hi(base) and hi(v)<lo(base),(j,record(iid),record(v))
        assert hi(aa[1])<lo(base) and hi(aa[2])<lo(base)
        cost_rows.append({'c':{'lower':record(low)['lower'],'upper':record(high)['upper']},
                          'iid_flow':record(iid),'three_buyer_value':record(v),
                          'expected_revenues':[record(x) for x in aa],'stay_silent':quiet})
    heterogeneous={}
    for radius in ['.0005','.001']:
        mod=Model(c=[lo(I('.3')-I(radius)),hi(I('.3')+I(radius))]);aa=moments(mod,m,p,r)
        v=(aa[0]+I('.8')*aa[1]+I('.64')*aa[2])/I('2.44')
        quiet_stay=mod.kernel(m,I('1.08'),I('.91'))[3]
        assert quiet_stay and lo(aa[0])>hi(base) and hi(v)<lo(base)
        heterogeneous[radius]={'iid_flow':record(aa[0]),'three_buyer_value':record(v),
                               'quiet_stay':quiet_stay,'certified':True}
    first_branches=[]
    for index,(mass,nxt) in enumerate(Model().kernel(m,p,r)[1]):
        nxt_kernel=Model().kernel(nxt,p,r)
        first_branches.append({'purchase':'B' if index==0 else 'A',
                               'probability':record(mass),'posterior_B_good':record(nxt),
                               'next_revenue':record(p*nxt_kernel[0]),'next_state_silent':nxt_kernel[3]})
    tree_rows=[];front=[('',ONE,m)]
    for depth in range(3):
        children=[]
        for history,prob,belief in front:
            ker=Model().kernel(belief,p,r)
            tree_rows.append({'history':history or 'initial','probability':record(prob),
                              'posterior_B_good':record(belief),'revenue':record(p*ker[0]),
                              'silent':ker[3]})
            for label,(mass,nxt) in zip(['B','A','0'],ker[1]+[(ker[2],belief)]):
                if hi(mass)>0:children.append((history+label,prob*mass,nxt))
        front=children
    bb_belief=Model().kernel(Model().kernel(m,p,r)[1][0][1],p,r)[1][0][1]
    bb_moments=moments(Model(),bb_belief,p,r,n=1)
    bb_drift=bb_moments[1]-bb_moments[0]
    assert lo(bb_drift)>0
    # Larger and shorter committed exponential spells: equal terminal payoff
    # or within-spell revenues only, not an unrestricted Calvo equilibrium.
    spells=[]
    for s in ['1','2']:
        f,info=Model().fixed_bounds(m,p,r,1/(1+I(s)),depth=24,node_budget=50000,prune='1e-12')
        if s=='1':assert hi(f)<lo(base)
        else:assert lo(f)>hi(base)
        spells.append({'effective_discount':s,'termination_rate':str(mp.mpf(s)-mp.mpf('.25')),
                       'value':record(f),'tree':info})
    # Exact local observation channels on a strict fixed-price belt.
    belt=I(['.411','.419']);quiet=Model().kernel(belt,I('.91'),I('1.08'))
    assert quiet[3] and lo(HALF+belt-I('.91'))>0 and lo(I('1.5')-belt-I('1.08'))>0
    pip=I('.25')+belt/2;up=bayes(belt,I('.75'),I('.25'));down=bayes(belt,I('.25'),I('.75'))
    ua=HALF+up-I('.91');ub=I('1.5')-down-I('1.08')
    ga=pip*ua+(1-pip)*(ub-I('.1'))-(HALF+belt-I('.91'))-I('.01')
    gb=pip*(ua-I('.1'))+(1-pip)*ub-(I('1.5')-belt-I('1.08'))-I('.01')
    # Signal-favoured products strictly dominate, even after switching.
    assert lo(ua-I('.1'))>0 and lo(ub-I('.1'))>0
    assert lo((HALF+up-I('.91'))-(I('1.5')-up-I('1.08'))-I('.1'))>0
    assert lo((I('1.5')-down-I('1.08'))-(HALF+down-I('.91'))-I('.1'))>0
    assert lo(ga)>0 and lo(gb)>0
    assert lo(up)>hi(belt) and hi(down)<lo(belt)
    rates=[]
    for es in ['.01','.001','.0001']:
        e=I(es);a_signal=I('.5')
        hidden=a_signal*e*mp.iv.ln((1+a_signal*e)/(1-a_signal*e))
        observed=e*a_signal/2*(mp.iv.ln(I(3))+mp.iv.ln((1-e/4)/(1-3*e/4)))
        rates.append({'epsilon':es,'hidden_KL':record(hidden),'observed_KL':record(observed),'ratio':record(observed/hidden)})
    d=imin(mu-I('.411'),I('.419')-mu);e=I('.001')
    hidden_exit_upper=I(4)*e**2/(16*(1-e**2/4)*d**2)
    logodds=lambda x:mp.iv.ln(x/(1-x))
    ell=mp.iv.ln((1+e/2)/(1-e/2))
    exit_checks={'epsilon':'.001','lambda':'1','T':'4','distance_to_boundary':record(d),
                 'hidden_probability_upper':record(hidden_exit_upper),
                 'hidden_mean_time_lower':record(16*(1-e**2/4)*d**2/e**2),
                 'hidden_mean_time_upper_given_A':record((logodds(I('.419'))-logodds(mu)+ell)/(e*ell/2)),
                 'hidden_mean_time_upper_given_B':record((logodds(mu)-logodds(I('.411'))+ell)/(e*ell/2)),
                 'observed_mean_time_lower':record(4*d**2/e),
                 'observed_mean_time_upper':record(2/e)}
    out={'three_buyers':{'expected_revenues':[record(x) for x in a],
                        'first_purchase_branches':first_branches,
                        'arrival_tree':tree_rows,
                        'positive_drift_witness':{'history':'BB','belief_B_good':record(bb_belief),
                                                  'next_arrival_drift':record(bb_drift)},
                        'discount_threshold':record(critical),'rho_over_lambda_threshold':record(1/critical-1),
                        'two_buyers_gain_at_delta_one':record(g[0]+g[1]),'value_at_delta_08':record(three),
                        'homogeneous_cost_range':['.295','.305'],'cost_cells':cost_rows,
                        'heterogeneous_cost_checks':heterogeneous},
         'exponential_spells':spells,
         'rare_inspectors':{'belief_belt':record(belt),'ordinary_types_silent':quiet[3],
                           'cheap_gain_A':record(ga),'cheap_gain_B':record(gb),
                           'KL_rates_per_arrival':rates,'exit_time_checks':exit_checks},
         'sha256':{n:hashlib.sha256((ROOT/n).read_bytes()).hexdigest() for n in ['interval_engine.py','certify_mechanism.py']}}
    (ROOT/'mechanism_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k!='three_buyers'},indent=2))
    print('three buyers',record(three),'critical',record(critical),'heterogeneous',heterogeneous,flush=True)

if __name__=='__main__':main()


==> anc/proofs/stage5b/envelope_bound.py <==
"""Concave majorants give rigorous martingale bounds on continuation revenue.

For each belief bin, interval arithmetic bounds all instantaneous revenues.
Both endpoints receive at least this height. An EXACT rational upper hull
then dominates revenue everywhere. Jensen's inequality makes this a valid
discounted continuation bound. No sampled interpolation is used as a proof.
"""
from fractions import Fraction
from bisect import bisect_right
from interval_engine import *

def rational(x):
    sign,man,exponent,bc=mp.mpf(x)._mpf_
    return Fraction((-1 if sign else 1)*man)*(Fraction(2)**exponent)

def interval_fraction(x):return I(x.numerator)/I(x.denominator)

class Envelope:
    def __init__(self,model,p,r,bins=250):
        heights=[Fraction(0)]*(bins+1)
        for j in range(bins):
            belief=I([lo(I(j)/bins),hi(I(j+1)/bins)])
            upper=rational(hi(p*model.kernel(belief,p,r)[0]))
            heights[j]=max(heights[j],upper);heights[j+1]=max(heights[j+1],upper)
        points=[(Fraction(j,bins),y) for j,y in enumerate(heights)]
        self.hull=[]
        for point in points:
            while len(self.hull)>1:
                a,b=self.hull[-2:];c=point
                if (b[1]-a[1])*(c[0]-b[0])>(c[1]-b[1])*(b[0]-a[0]):break
                self.hull.pop()
            self.hull.append(point)
        self.x=[a for a,b in self.hull]
        # Exact-rational verification of the candidate majorant.
        assert all(self.at(x)>=y for x,y in points)
        slopes=[(b[1]-a[1])/(b[0]-a[0]) for a,b in zip(self.hull,self.hull[1:])]
        assert all(a>=b for a,b in zip(slopes,slopes[1:]))
        self.bins=bins
    def at(self,x):
        k=max(0,min(len(self.hull)-2,bisect_right(self.x,x)-1))
        a,b=self.hull[k:k+2]
        return a[1]+(x-a[0])*(b[1]-a[1])/(b[0]-a[0])
    def upper(self,m):
        left,right=rational(lo(m)),rational(hi(m))
        values=[self.at(left),self.at(right)]+[y for x,y in self.hull if left<=x<=right]
        return hi(interval_fraction(max(values)))

def bound(model,mu,p,r,beta,envelope,depth=6,node_budget=10000,root_participation=False):
    count=[0]
    def expected_upper(vs,ws):
        candidates=[]
        for c in vs:
            total=I(c)
            for v,w in zip(vs,ws):
                d=I(v)-I(c)
                total+=imax(d,ZERO)*I(hi(w))+imin(d,ZERO)*I(lo(w))
            candidates.append(hi(total))
        return min(candidates)
    def rec(m,n,root=False):
        count[0]+=1
        upper=min(hi(p),hi(HALF+m),envelope.upper(m))
        if n==0 or count[0]>node_budget:return upper
        D,branches,z,silent,*_=model.kernel(m,p,r,root_participation=root and root_participation)
        if silent:return min(upper,hi(p*D))
        kids=[rec(nxt,n-1) if hi(mass)>0 else mp.mpf(0) for mass,nxt in branches]
        ca=hi((1-beta)*p+beta*I(kids[0]));cb=hi(beta*I(kids[1]));x=upper
        for _ in range(20):
            x=min(x,expected_upper([ca,cb,hi(beta*I(x))],[branches[0][0],branches[1][0],z]))
            if hi(z)==0:break
        return x
    return I(rec(mu,depth,True)),{'nodes':count[0],'hull_vertices':len(envelope.hull),'belief_bins':envelope.bins}


==> anc/proofs/stage5b/environment.json <==
{
  "python": "3.12.14",
  "mpmath": "1.4.1",
  "point_precision_digits": 90,
  "interval_precision_digits": 50
}


==> anc/proofs/stage5b/independent_consumer.py <==
"""Independent consumer calculation by direct partition and integration.

Does not import the Stage 4 consumer kernel, threshold formula, participation
lemma, or self-loop recursion. Point arithmetic at 80 digits is a diagnostic;
the Stage 4 interval certificate remains the outward proof.
"""
import mpmath as m
m.mp.dps=80
F=m.mpf

def experiment(mu,pa,pb,c=F('.3'),z=F(0),kappa=F(0),sigma=F('.14')):
    mu,pa,pb=map(F,(mu,pa,pb));q=F('.75');half=F('.5')
    pi=q*mu+(1-q)*(1-mu);prob=[pi,1-pi]
    post=[q*mu/pi,(1-q)*mu/(1-pi)]
    vals=[[half+x+z-pa for x in post],[F('1.5')-x+z-pb for x in post]]
    prior=[half+mu+z-pa,F('1.5')-mu+z-pb]
    default_outcomes=[];cutoffs=[]
    for j in (0,1):
        u=vals[j];v=vals[1-j];base=max(prior[j],0)
        gain=lambda K:sum(prob[s]*max(u[s],v[s]-K,0) for s in (0,1))-base-c
        breaks=sorted(set([kappa]+[x for x in [v[s]-max(u[s],0) for s in (0,1)] if x>kappa]))
        if gain(kappa)<=0:
            end=kappa
        elif gain(breaks[-1]+1)>0:
            end=m.inf
        else:
            points=breaks+[breaks[-1]+1]
            end=None
            for left,right in zip(points[:-1],points[1:]):
                gl,gr=gain(left),gain(right)
                if gl>=0 and gr<=0:
                    end=left+gl*(right-left)/(gl-gr) if gl!=gr else left
                    break
            assert end is not None
        cutoffs.append(end)
        partition=sorted(set(breaks+[end,m.inf]))
        yy=[[F(0)]*3 for _ in (0,1)]
        for left,right in zip(partition[:-1],partition[1:]):
            if left==m.inf:continue
            K=(left+right)/2 if right!=m.inf else left+1
            mass=m.exp(-(left-kappa)/sigma)-(m.exp(-(right-kappa)/sigma) if right!=m.inf else 0)
            for s in (0,1):
                if K>=end:
                    y=j if prior[j]>=0 else 2
                else:
                    choices=[u[s],v[s]-K,F(0)]
                    best=max(choices)
                    # Default on product ties, buy on zero-surplus ties.
                    y=j if choices[0]==best else (1-j if choices[1]==best else 2)
                yy[s][y]+=mass
        default_outcomes.append(yy)
    hidden=[];revealed=[]
    for y in (0,1,2):
        gp=sum(default_outcomes[j][0][y] for j in (0,1))/2
        gm=sum(default_outcomes[j][1][y] for j in (0,1))/2
        a=q*gp+(1-q)*gm;b=(1-q)*gp+q*gm;d=mu*a+(1-mu)*b
        hidden.append((a,b,d,mu*a/d if d else mu))
    for j in (0,1):
        for y in (0,1,2):
            gp=default_outcomes[j][0][y]/2;gm=default_outcomes[j][1][y]/2
            a=q*gp+(1-q)*gm;b=(1-q)*gp+q*gm;d=mu*a+(1-mu)*b
            revealed.append((a,b,d,mu*a/d if d else mu))
    return {'groups':default_outcomes,'hidden':hidden,'revealed':revealed,'cutoffs':cutoffs}

if __name__=='__main__':
    print(experiment('.5','.79','.99'))


==> anc/proofs/stage5b/interval_engine.py <==
"""Interval envelopes for bounded private heterogeneity and public defaults.

C and Z may be arbitrarily correlated with W; W has the exponential marginal
with mean .14 within either default group. K=kappa+W. Types are independent
of quality and signals conditional on quality. q=.75, phi=.5, Delta=1.
All bounds are uniform over laws supported in the supplied C,Z intervals.
"""
import mpmath as mp
mp.mp.dps=90;mp.iv.dps=50
I=mp.iv.mpf
ZERO=I(0);ONE=I(1);HALF=I('.5');CHI=2-mp.iv.sqrt(3)
def lo(x):return mp.mpf(x._mpi_[0])
def hi(x):return mp.mpf(x._mpi_[1])
def imax(x,y):return I([max(lo(x),lo(y)),max(hi(x),hi(y))])
def imin(x,y):return I([min(lo(x),lo(y)),min(hi(x),hi(y))])
def clip(x,a=0,b=1):
    low=max(mp.mpf(a),lo(x));up=min(mp.mpf(b),hi(x))
    if low>up:raise ArithmeticError('Empty interval')
    return I([low,up])
def hull(xs):return I([min(lo(x) for x in xs),max(hi(x) for x in xs)])
def mix(w,a,b):return hull([I(t)*a+(1-I(t))*b for t in (lo(w),hi(w))])
def indicator(x):
    if lo(x)>=0:return ONE
    if hi(x)<0:return ZERO
    return I([0,1])
def bayes(mu,a,b):
    if hi(a)==0 and hi(b)==0:return mu
    if hi(a)==0:return ZERO
    if hi(b)==0:return ONE
    lower=ZERO if lo(a)==0 or lo(mu)==0 else I(lo(mu))*I(lo(a))/(I(lo(mu))*I(lo(a))+(1-I(lo(mu)))*I(hi(b)))
    upper=ONE if lo(b)==0 or hi(mu)==1 else I(hi(mu))*I(hi(a))/(I(hi(mu))*I(hi(a))+(1-I(hi(mu)))*I(lo(b)))
    return I([lo(lower),hi(upper)])

class Model:
    def __init__(self,c=('.3','.3'),z=('0','0'),kappa=('0','0'),observed=False):
        self.c=I(c);self.z=I(z);self.kappa=I(kappa);self.sigma=I('.14');self.observed=observed
        assert lo(self.c)>hi(CHI)
    def cdf(self,k):
        x=k-self.kappa
        if hi(x)<=0:return ZERO
        return clip(1-mp.iv.exp(-imax(x,ZERO)/self.sigma))
    def kernel(self,mu,p,r,root_participation=False):
        pip=I('.25')+HALF*mu;pim=1-pip
        ms=[bayes(mu,I('.75'),I('.25')),bayes(mu,I('.25'),I('.75'))]
        ua=[HALF+m+self.z-p for m in ms]
        ub=[I('1.5')-m+self.z-r for m in ms]
        baseline=[HALF+mu+self.z-p,I('1.5')-mu+self.z-r]
        groups=[];cuts=[];noinspect=[]
        for j,(ud,ur) in enumerate(((ua,ub),(ub,ua))):
            L=[imax(u,ZERO) for u in ud];h=[ur[s]-L[s] for s in (0,1)]
            t=self.c+imax(baseline[j],ZERO)-mix(pip,L[0],L[1])
            t=I([max(lo(t),lo(self.c-CHI)),min(hi(t),hi(self.c))])
            k=imax(imax(h[0]-t/pip,h[1]-t/pim),mix(pip,h[0],h[1])-t)
            H=self.cdf(k);buy=ONE if root_participation else indicator(baseline[j]);sw=[self.cdf(imin(k,h[s])) for s in (0,1)]
            if lo(buy)==1:
                own=[clip(1-sw[s]) for s in (0,1)]
            elif hi(buy)==0:
                own=[clip(H-sw[s]) for s in (0,1)]
            else:
                own=[clip(hull([H-sw[s],1-sw[s]])) for s in (0,1)]
            z=clip((1-H)*(1-buy))
            groups.append((own,sw,z));cuts.append(k);noinspect.append(hi(H)==0)
        gp=clip(HALF*groups[0][0][0]+HALF*groups[1][1][0])
        gm=clip(HALF*groups[0][0][1]+HALF*groups[1][1][1])
        aa=clip(mix(I('.75'),gp,gm));ab=clip(mix(I('.25'),gp,gm))
        D=clip(mix(mu,aa,ab))
        branches=[]
        if not self.observed:
            selfloop=clip(HALF*groups[0][2]+HALF*groups[1][2])
            ba=clip(1-selfloop-aa);bb=clip(1-selfloop-ab)
            branches=[(D,bayes(mu,aa,ab)),(clip(mix(mu,ba,bb)),bayes(mu,ba,bb))]
        else:
            selfloop=ZERO
            for j,(own,sw,z) in enumerate(groups):
                if noinspect[j]:
                    # The entire observed-default group is uninformative.
                    selfloop+=HALF;continue
                selfloop+=HALF*z
                for ys in [own,sw]:
                    a=clip(mix(I('.75'),ys[0],ys[1]));b=clip(mix(I('.25'),ys[0],ys[1]))
                    branches.append((HALF*clip(mix(mu,a,b)),bayes(mu,a,b)))
            selfloop=clip(selfloop)
        return D,branches,selfloop,all(noinspect),cuts,groups

    def upper_bound(self,mu,p,r,beta,depth=12,node_budget=12000,prune='1e-9',root_participation=False):
        """Outward upper bound, retaining the probability simplex constraint.

        root_participation is permitted ONLY when both default surpluses are
        known nonnegative throughout the feasible root parameter set. This
        accommodates the correlated restriction r <= rival reservation value.
        It never overrides participation at descendant beliefs.
        """
        assert not self.observed
        count=[0];absorbed=[0]
        def expected_upper(values,weights):
            # Weak LP dual for interval probabilities summing exactly to one.
            candidates=[]
            for center in values:
                c=I(center);value=c
                for v,w in zip(values,weights):
                    d=I(v)-c
                    value+=imax(d,ZERO)*I(hi(w))+imin(d,ZERO)*I(lo(w))
                candidates.append(hi(value))
            return min(candidates)
        def rec(m,n,weight,isroot=False):
            count[0]+=1
            upper=min(hi(p),hi(HALF+m+self.z))
            if count[0]>node_budget or n==0 or weight<mp.mpf(prune):return upper
            D,branches,z,silent,*_=self.kernel(m,p,r,root_participation=isroot and root_participation)
            if silent:
                absorbed[0]+=1;return min(upper,hi(p*D))
            kids=[]
            for mass,nxt in branches:
                kids.append(rec(nxt,n-1,weight*hi(beta*mass/(1-beta*z))) if hi(mass)>0 else mp.mpf(0))
            a,b=branches[0][0],branches[1][0]
            ca=hi((1-beta)*p+beta*I(kids[0]));cb=hi(beta*I(kids[1]))
            x=upper
            for _ in range(12):
                x=min(x,expected_upper([ca,cb,hi(beta*I(x))],[a,b,z]))
                if hi(z)==0:break
            return x
        bound=rec(mu,depth,mp.mpf(1),True)
        return I(bound),{'nodes':count[0],'silent_leaves':absorbed[0]}

    def fixed_bounds(self,mu,p,r,beta,depth=12,node_budget=12000,prune='1e-12'):
        count=[0];absorbed=[0]
        def rec(m,n,weight):
            count[0]+=1
            upper=min(hi(p),hi(HALF+m+self.z))
            tail=I([0,upper])
            if count[0]>node_budget or n==0 or weight<mp.mpf(prune):return tail
            D,branches,z,silent,*_=self.kernel(m,p,r)
            if silent:
                absorbed[0]+=1;return p*D
            future=ZERO
            for mass,nxt in branches:
                if hi(mass)>0:future+=mass*rec(nxt,n-1,weight*hi(beta*mass/(1-beta*z)))
            ans=((1-beta)*p*D+beta*future)/(1-beta*z)
            return I([max(mp.mpf(0),lo(ans)),min(upper,hi(ans))])
        return rec(mu,depth,mp.mpf(1)),{'nodes':count[0],'silent_leaves':absorbed[0]}

def record(x,digits=25):
    scale=10**digits
    def fmt(k):
        s='-' if k<0 else '';k=abs(k)
        return f'{s}{k//scale}.{k%scale:0{digits}d}'
    return {'lower':fmt(int(mp.floor(lo(x)*scale))),'upper':fmt(int(mp.ceil(hi(x)*scale)))}
def target():
    h=1-mp.iv.exp(-I(5)/7)
    return (I('.25')-I('.1875')*h)/(HALF-I('.25')*h)

if __name__=='__main__':
    from time import monotonic
    for radius in ['0','.000001','.00001','.0001']:
        e=mp.mpf(radius);m=target()+I([-e,e])
        for obs in [False,True]:
            mod=Model(c=[mp.mpf('.3')-e,mp.mpf('.3')+e],z=[-e,e],kappa=[0,e],observed=obs)
            for p in ['.78','.79','.8','.85']:
                t=monotonic();f,info=mod.fixed_bounds(1-m,I(p),I('.91'),1/I('1.255'))
                b=(I('.25')*f+I('.005')*(I('1.5')-m+e))/I('.255')
                print(radius,obs,p,record(b),info,round(monotonic()-t,3),flush=True)


==> anc/proofs/stage5b/mechanism_certificate.json <==
{
  "three_buyers": {
    "expected_revenues": [
      {
        "lower": "0.5617180890479141280661567",
        "upper": "0.5617180890479141280661568"
      },
      {
        "lower": "0.5219188793879707613828556",
        "upper": "0.5219188793879707613828557"
      },
      {
        "lower": "0.5024843674056840847067983",
        "upper": "0.5024843674056840847067984"
      }
    ],
    "first_purchase_branches": [
      {
        "purchase": "B",
        "probability": {
          "lower": "0.6608448106446048565484196",
          "upper": "0.6608448106446048565484197"
        },
        "posterior_B_good": {
          "lower": "0.6400746734365515669252049",
          "upper": "0.6400746734365515669252050"
        },
        "next_revenue": {
          "lower": "0.5716590609880610523567864",
          "upper": "0.5716590609880610523567865"
        },
        "next_state_silent": false
      },
      {
        "purchase": "A",
        "probability": {
          "lower": "0.3391551893553951434515803",
          "upper": "0.3391551893553951434515804"
        },
        "posterior_B_good": {
          "lower": "0.4796733338651828937268661",
          "upper": "0.4796733338651828937268662"
        },
        "next_revenue": {
          "lower": "0.4249999999999999999999999",
          "upper": "0.4250000000000000000000001"
        },
        "next_state_silent": true
      }
    ],
    "arrival_tree": [
      {
        "history": "initial",
        "probability": {
          "lower": "1.0000000000000000000000000",
          "upper": "1.0000000000000000000000000"
        },
        "posterior_B_good": {
          "lower": "0.5856737267413649884911508",
          "upper": "0.5856737267413649884911509"
        },
        "revenue": {
          "lower": "0.5617180890479141280661567",
          "upper": "0.5617180890479141280661568"
        },
        "silent": false
      },
      {
        "history": "B",
        "probability": {
          "lower": "0.6608448106446048565484196",
          "upper": "0.6608448106446048565484197"
        },
        "posterior_B_good": {
          "lower": "0.6400746734365515669252049",
          "upper": "0.6400746734365515669252050"
        },
        "revenue": {
          "lower": "0.5716590609880610523567864",
          "upper": "0.5716590609880610523567865"
        },
        "silent": false
      },
      {
        "history": "A",
        "probability": {
          "lower": "0.3391551893553951434515803",
          "upper": "0.3391551893553951434515804"
        },
        "posterior_B_good": {
          "lower": "0.4796733338651828937268661",
          "upper": "0.4796733338651828937268662"
        },
        "revenue": {
          "lower": "0.4249999999999999999999999",
          "upper": "0.4250000000000000000000001"
        },
        "silent": true
      },
      {
        "history": "BB",
        "probability": {
          "lower": "0.4444446163669739122540399",
          "upper": "0.4444446163669739122540400"
        },
        "posterior_B_good": {
          "lower": "0.6919166511579678942815709",
          "upper": "0.6919166511579678942815710"
        },
        "revenue": {
          "lower": "0.5761250382171466358063636",
          "upper": "0.5761250382171466358063637"
        },
        "silent": false
      },
      {
        "history": "BA",
        "probability": {
          "lower": "0.0860036534032631149579236",
          "upper": "0.0860036534032631149579237"
        },
        "posterior_B_good": {
          "lower": "0.3721687533000718745853951",
          "upper": "0.3721687533000718745853952"
        },
        "revenue": {
          "lower": "0.3226069490023326146005307",
          "upper": "0.3226069490023326146005308"
        },
        "silent": false
      },
      {
        "history": "B0",
        "probability": {
          "lower": "0.1303965408743678293364560",
          "upper": "0.1303965408743678293364561"
        },
        "posterior_B_good": {
          "lower": "0.6400746734365515669252049",
          "upper": "0.6400746734365515669252050"
        },
        "revenue": {
          "lower": "0.5716590609880610523567864",
          "upper": "0.5716590609880610523567865"
        },
        "silent": false
      },
      {
        "history": "AB",
        "probability": {
          "lower": "0.1695775946776975717257901",
          "upper": "0.1695775946776975717257902"
        },
        "posterior_B_good": {
          "lower": "0.4796733338651828937268661",
          "upper": "0.4796733338651828937268662"
        },
        "revenue": {
          "lower": "0.4249999999999999999999999",
          "upper": "0.4250000000000000000000001"
        },
        "silent": true
      },
      {
        "history": "AA",
        "probability": {
          "lower": "0.1695775946776975717257901",
          "upper": "0.1695775946776975717257902"
        },
        "posterior_B_good": {
          "lower": "0.4796733338651828937268661",
          "upper": "0.4796733338651828937268662"
        },
        "revenue": {
          "lower": "0.4249999999999999999999999",
          "upper": "0.4250000000000000000000001"
        },
        "silent": true
      }
    ],
    "positive_drift_witness": {
      "history": "BB",
      "belief_B_good": {
        "lower": "0.6919166511579678942815709",
        "upper": "0.6919166511579678942815710"
      },
      "next_arrival_drift": {
        "lower": "0.0060528563488947081016070",
        "upper": "0.0060528563488947081016071"
      }
    },
    "discount_threshold": {
      "lower": "0.5571288841061748707584702",
      "upper": "0.5571288841061748707584703"
    },
    "rho_over_lambda_threshold": {
      "lower": "0.7949168110433580384341837",
      "upper": "0.7949168110433580384341838"
    },
    "two_buyers_gain_at_delta_one": {
      "lower": "0.0036369684358848894490123",
      "upper": "0.0036369684358848894490124"
    },
    "value_at_delta_08": {
      "lower": "0.5331324539745608817150787",
      "upper": "0.5331324539745608817150788"
    },
    "homogeneous_cost_range": [
      ".295",
      ".305"
    ],
    "cost_cells": [
      {
        "c": {
          "lower": "0.2949999999999999999999999",
          "upper": "0.2951000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5675868117273525446192677",
          "upper": "0.5677026856685870857614825"
        },
        "three_buyer_value": {
          "lower": "0.5377796671832142039436570",
          "upper": "0.5382233519500132925390511"
        },
        "expected_revenues": [
          {
            "lower": "0.5675868117273525446192677",
            "upper": "0.5677026856685870857614825"
          },
          {
            "lower": "0.5268015483603529266158263",
            "upper": "0.5269716605172879803927206"
          },
          {
            "lower": "0.5049286523615746432978038",
            "upper": "0.5062265073056483808119152"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2950999999999999999999999",
          "upper": "0.2952000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5674707852143520884778486",
          "upper": "0.5675868117273525446192678"
        },
        "three_buyer_value": {
          "lower": "0.5376837459325039063052953",
          "upper": "0.5381283886559116031290916"
        },
        "expected_revenues": [
          {
            "lower": "0.5674707852143520884778486",
            "upper": "0.5675868117273525446192678"
          },
          {
            "lower": "0.5267032735500648574031821",
            "upper": "0.5268736584576319742313811"
          },
          {
            "lower": "0.5048670875326649327883223",
            "upper": "0.5061680153546346681728293"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2951999999999999999999999",
          "upper": "0.2953000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5673546059286937522723285",
          "upper": "0.5674707852143520884778487"
        },
        "three_buyer_value": {
          "lower": "0.5375877071675019907350419",
          "upper": "0.5380333101500069462055304"
        },
        "expected_revenues": [
          {
            "lower": "0.5673546059286937522723285",
            "upper": "0.5674707852143520884778487"
          },
          {
            "lower": "0.5266049074809933905652542",
            "upper": "0.5267755656557720749771638"
          },
          {
            "lower": "0.5048054274612756135452662",
            "upper": "0.5061094359797612504404915"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2952999999999999999999999",
          "upper": "0.2954000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5672382736692210555382179",
          "upper": "0.5673546059286937522723286"
        },
        "three_buyer_value": {
          "lower": "0.5374915507588057507948610",
          "upper": "0.5379381163086978081053489"
        },
        "expected_revenues": [
          {
            "lower": "0.5672382736692210555382179",
            "upper": "0.5673546059286937522723286"
          },
          {
            "lower": "0.5265064501150991516671837",
            "upper": "0.5266773820748558330419525"
          },
          {
            "lower": "0.5047436720159150860429624",
            "upper": "0.5060507690697566141736884"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2953999999999999999999999",
          "upper": "0.2955000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5671217882345126541227575",
          "upper": "0.5672382736692210555382180"
        },
        "three_buyer_value": {
          "lower": "0.5373952765769346067646998",
          "upper": "0.5378428070083190967614704"
        },
        "expected_revenues": [
          {
            "lower": "0.5671217882345126541227575",
            "upper": "0.5672382736692210555382180"
          },
          {
            "lower": "0.5264079014144766686798522",
            "upper": "0.5265791076781679928121541"
          },
          {
            "lower": "0.5046818210650413303737941",
            "upper": "0.5059920145133486661094476"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2954999999999999999999999",
          "upper": "0.2956000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5670051494228819914376486",
          "upper": "0.5671217882345126541227576"
        },
        "three_buyer_value": {
          "lower": "0.5372988844923303498168057",
          "upper": "0.5377473821251424175812541"
        },
        "expected_revenues": [
          {
            "lower": "0.5670051494228819914376486",
            "upper": "0.5671217882345126541227576"
          },
          {
            "lower": "0.5263092613413549656363834",
            "upper": "0.5264807424291310971881666"
          },
          {
            "lower": "0.5046198744770626400097665",
            "upper": "0.5059331721992655734765144"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2955999999999999999999999",
          "upper": "0.2957000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5668883570323769492525863",
          "upper": "0.5670051494228819914376487"
        },
        "three_buyer_value": {
          "lower": "0.5372023743753573877333191",
          "upper": "0.5376518415353763509323296"
        },
        "expected_revenues": [
          {
            "lower": "0.5668883570323769492525863",
            "upper": "0.5670051494228819914376487"
          },
          {
            "lower": "0.5262105298580981579966604",
            "upper": "0.5263822862913060938746676"
          },
          {
            "lower": "0.5045578321203383600302874",
            "upper": "0.5058742420162366089648459"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2956999999999999999999999",
          "upper": "0.2958000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5667714108607794980289905",
          "upper": "0.5668883570323769492525864"
        },
        "three_buyer_value": {
          "lower": "0.5371057460963029921731248",
          "upper": "0.5375561851151667312420962"
        },
        "expected_revenues": [
          {
            "lower": "0.5667714108607794980289905",
            "upper": "0.5668883570323769492525864"
          },
          {
            "lower": "0.5261117069272060497239593",
            "upper": "0.5262837392283929434260224"
          },
          {
            "lower": "0.5044956938631796298347915",
            "upper": "0.5058152238529930003707974"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2957999999999999999999999",
          "upper": "0.2959000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5666543107056053467933299",
          "upper": "0.5667714108607794980289906"
        },
        "three_buyer_value": {
          "lower": "0.5370089995253775474939664",
          "upper": "0.5374604127405969277172379"
        },
        "expected_revenues": [
          {
            "lower": "0.5666543107056053467933299",
            "upper": "0.5667714108607794980289906"
          },
          {
            "lower": "0.5260127925113147320778098",
            "upper": "0.5261851012042312290511241"
          },
          {
            "lower": "0.5044334595738501303589069",
            "upper": "0.5057561175982687849377665"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2958999999999999999999999",
          "upper": "0.2960000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5665370563641035925494327",
          "upper": "0.5666543107056053467933300"
        },
        "three_buyer_value": {
          "lower": "0.5369121345327148011358487",
          "upper": "0.5373645242876881266896308"
        },
        "expected_revenues": [
          {
            "lower": "0.5665370563641035925494327",
            "upper": "0.5666543107056053467933300"
          },
          {
            "lower": "0.5259137865731971841271986",
            "upper": "0.5260863721828007681819848"
          },
          {
            "lower": "0.5043711291205668358129364",
            "upper": "0.5056969231408016684121585"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2959999999999999999999999",
          "upper": "0.2961000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5664196476332563692291765",
          "upper": "0.5665370563641035925494328"
        },
        "three_buyer_value": {
          "lower": "0.5368151509883721155717734",
          "upper": "0.5372685196323996155950477"
        },
        "expected_revenues": [
          {
            "lower": "0.5664196476332563692291765",
            "upper": "0.5665370563641035925494328"
          },
          {
            "lower": "0.5258146890757638749882405",
            "upper": "0.5259875521282222258104045"
          },
          {
            "lower": "0.5043087023715007699614970",
            "upper": "0.5056376403693338888346251"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2960999999999999999999999",
          "upper": "0.2962000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5663020843097784961809504",
          "upper": "0.5664196476332563692291766"
        },
        "three_buyer_value": {
          "lower": "0.5367180487623307218318773",
          "upper": "0.5371723986506290685910919"
        },
        "expected_revenues": [
          {
            "lower": "0.5663020843097784961809504",
            "upper": "0.5664196476332563692291766"
          },
          {
            "lower": "0.5257154999820633677904486",
            "upper": "0.5258886410047577295970558"
          },
          {
            "lower": "0.5042461791947777669632364",
            "upper": "0.5055782691726130850866294"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2961999999999999999999999",
          "upper": "0.2963000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5661843661901171261952793",
          "upper": "0.5663020843097784961809505"
        },
        "three_buyer_value": {
          "lower": "0.5366208277244959746070609",
          "upper": "0.5370761612182128338208206"
        },
        "expected_revenues": [
          {
            "lower": "0.5661843661901171261952793",
            "upper": "0.5663020843097784961809505"
          },
          {
            "lower": "0.5256162192552829253757438",
            "upper": "0.5257896387768114867573289"
          },
          {
            "lower": "0.5041835594584792367896162",
            "upper": "0.5055188094393931702124824"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2962999999999999999999999",
          "upper": "0.2964000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5660664930704513930670031",
          "upper": "0.5661843661901171261952794"
        },
        "three_buyer_value": {
          "lower": "0.5365234877446976089382182",
          "upper": "0.5369798072109262223285458"
        },
        "expected_revenues": [
          {
            "lower": "0.5660664930704513930670031",
            "upper": "0.5661843661901171261952794"
          },
          {
            "lower": "0.5255168468587491177343495",
            "upper": "0.5256905454089304027282901"
          },
          {
            "lower": "0.5041208430306429352418274",
            "upper": "0.5054592610584352095370940"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2963999999999999999999999",
          "upper": "0.2965000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5659484647466920586933985",
          "upper": "0.5660664930704513930670032"
        },
        "three_buyer_value": {
          "lower": "0.5364260286926899984971992",
          "upper": "0.5368833365044837986343268"
        },
        "expected_revenues": [
          {
            "lower": "0.5659484647466920586933985",
            "upper": "0.5660664930704513930670032"
          },
          {
            "lower": "0.5254173827559284311817274",
            "upper": "0.5255913608658047016211177"
          },
          {
            "lower": "0.5040580297792637385849776",
            "upper": "0.5053996239185083035997811"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2964999999999999999999999",
          "upper": "0.2966000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5658302810144811597076330",
          "upper": "0.5659484647466920586933986"
        },
        "three_buyer_value": {
          "lower": "0.5363284504381524154656612",
          "upper": "0.5367867489745396729737017"
        },
        "expected_revenues": [
          {
            "lower": "0.5658302810144811597076330",
            "upper": "0.5659484647466920586933986"
          },
          {
            "lower": "0.5253178269104278792807143",
            "upper": "0.5254920851122685484633859"
          },
          {
            "lower": "0.5039951195722944228187637",
            "upper": "0.5053398979083904759245699"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2965999999999999999999999",
          "upper": "0.2967000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5657119416691916536469409",
          "upper": "0.5658302810144811597076331"
        },
        "three_buyer_value": {
          "lower": "0.5362307528506892920179816",
          "upper": "0.5366900444966877952092276"
        },
        "expected_revenues": [
          {
            "lower": "0.5657119416691916536469409",
            "upper": "0.5658302810144811597076331"
          },
          {
            "lower": "0.5252181792859956155130324",
            "upper": "0.5253927181133006732355753"
          },
          {
            "lower": "0.5039321122776464476039194",
            "upper": "0.5052800829168695656475342"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2966999999999999999999999",
          "upper": "0.2968000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5655934465059270646549054",
          "upper": "0.5657119416691916536469410"
        },
        "three_buyer_value": {
          "lower": "0.5361329357998304834144330",
          "upper": "0.5365932229464622504204336"
        },
        "expected_revenues": [
          {
            "lower": "0.5655934465059270646549054",
            "upper": "0.5657119416691916536469410"
          },
          {
            "lower": "0.5251184398465215477043466",
            "upper": "0.5252932598340249967062014"
          },
          {
            "lower": "0.5038690077631907448638029",
            "upper": "0.5052201788327441250218062"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2967999999999999999999999",
          "upper": "0.2969000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5654747953195211287172366",
          "upper": "0.5655934465059270646549055"
        },
        "three_buyer_value": {
          "lower": "0.5360349991550315327108380",
          "upper": "0.5364962841993375561788162"
        },
        "expected_revenues": [
          {
            "lower": "0.5654747953195211287172366",
            "upper": "0.5655934465059270646549055"
          },
          {
            "lower": "0.5250186085560379542070570",
            "upper": "0.5251937102397112580699552"
          },
          {
            "lower": "0.5038058058967585120805663",
            "upper": "0.5051601855448243218210029"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2968999999999999999999999",
          "upper": "0.2970000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5653559879045374384304292",
          "upper": "0.5654747953195211287172367"
        },
        "three_buyer_value": {
          "lower": "0.5359369427856739370909478",
          "upper": "0.5363992281307289615145369"
        },
        "expected_revenues": [
          {
            "lower": "0.5653559879045374384304292",
            "upper": "0.5654747953195211287172367"
          },
          {
            "lower": "0.5249186853787201018450152",
            "upper": "0.5250940692957756443932644"
          },
          {
            "lower": "0.5037425065461420103054238",
            "upper": "0.5051001029419328466619089"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2969999999999999999999999",
          "upper": "0.2971000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5652370240552690873026856",
          "upper": "0.5653559879045374384304293"
        },
        "three_buyer_value": {
          "lower": "0.5358387665610654158278083",
          "upper": "0.5363020546159927475815128"
        },
        "expected_revenues": [
          {
            "lower": "0.5652370240552690873026856",
            "upper": "0.5653559879045374384304293"
          },
          {
            "lower": "0.5248186702788868656243669",
            "upper": "0.5249943369677814218716883"
          },
          {
            "lower": "0.5036791095790953669026142",
            "upper": "0.5050399309129058252673613"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2970999999999999999999999",
          "upper": "0.2972000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5651179035657383135864882",
          "upper": "0.5652370240552690873026857"
        },
        "three_buyer_value": {
          "lower": "0.5357404703504401798804003",
          "upper": "0.5362047635304265300276188"
        },
        "expected_revenues": [
          {
            "lower": "0.5651179035657383135864882",
            "upper": "0.5652370240552690873026857"
          },
          {
            "lower": "0.5247185632210013502147261",
            "upper": "0.5248945132214395689035701"
          },
          {
            "lower": "0.5036156148633353830467304",
            "upper": "0.5049796693465937356903878"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2971999999999999999999999",
          "upper": "0.2973000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5649986262296961436422044",
          "upper": "0.5651179035657383135864883"
        },
        "three_buyer_value": {
          "lower": "0.5356420540229592031318641",
          "upper": "0.5361073547492695630767508"
        },
        "expected_revenues": [
          {
            "lower": "0.5649986262296961436422044",
            "upper": "0.5651179035657383135864883"
          },
          {
            "lower": "0.5246183641696715132048965",
            "upper": "0.5247945980226094109843794"
          },
          {
            "lower": "0.5035520222665423459931668",
            "upper": "0.5049193181318623305207502"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2972999999999999999999999",
          "upper": "0.2974000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5648791918406220348321069",
          "upper": "0.5649986262296961436422045"
        },
        "three_buyer_value": {
          "lower": "0.5355435174477104952756408",
          "upper": "0.5360098281477030453295295"
        },
        "expected_revenues": [
          {
            "lower": "0.5648791918406220348321069",
            "upper": "0.5649986262296961436422045"
          },
          {
            "lower": "0.5245180730896507901373609",
            "upper": "0.5246945913372992574261846"
          },
          {
            "lower": "0.5034883316563608461415126",
            "upper": "0.5048588771575935640951560"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2973999999999999999999999",
          "upper": "0.2975000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5647596001917235179441905",
          "upper": "0.5648791918406220348321070"
        },
        "three_buyer_value": {
          "lower": "0.5354448604937093763558849",
          "upper": "0.5359121836008504272894561"
        },
        "expected_revenues": [
          {
            "lower": "0.5647596001917235179441905",
            "upper": "0.5648791918406220348321070"
          },
          {
            "lower": "0.5244176899458387213257700",
            "upper": "0.5245944931316670399067051"
          },
          {
            "lower": "0.5034245429004005989118011",
            "upper": "0.5047983463126865247325028"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2974999999999999999999999",
          "upper": "0.2976000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5646398510759358391451675",
          "upper": "0.5647596001917235179441906"
        },
        "three_buyer_value": {
          "lower": "0.5353460830298987529685266",
          "upper": "0.5358144209837777206213595"
        },
        "expected_revenues": [
          {
            "lower": "0.5646398510759358391451675",
            "upper": "0.5647596001917235179441906"
          },
          {
            "lower": "0.5243172147032815804596660",
            "upper": "0.5244943033720209528524022"
          },
          {
            "lower": "0.5033606558662372714536008",
            "upper": "0.5047377254860583720156327"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2975999999999999999999999",
          "upper": "0.2977000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5645199442859216014620198",
          "upper": "0.5646398510759358391451676"
        },
        "three_buyer_value": {
          "lower": "0.5352471849251493961293858",
          "upper": "0.5357165401714938091490085"
        },
        "expected_revenues": [
          {
            "lower": "0.5645199442859216014620198",
            "upper": "0.5646398510759358391451676"
          },
          {
            "lower": "0.5242166473271730050006872",
            "upper": "0.5243940220248200956600740"
          },
          {
            "lower": "0.5032966704214133142080184",
            "upper": "0.5046770145666452791411781"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2976999999999999999999999",
          "upper": "0.2978000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5643998796140704057914887",
          "upper": "0.5645199442859216014620199"
        },
        "three_buyer_value": {
          "lower": "0.5351481660482602208157613",
          "upper": "0.5356185410389507615987911"
        },
        "expected_revenues": [
          {
            "lower": "0.5643998796140704057914887",
            "upper": "0.5645199442859216014620199"
          },
          {
            "lower": "0.5241159877828546283745037",
            "upper": "0.5242936490566751167614320"
          },
          {
            "lower": "0.5032325864334387973427594",
            "upper": "0.5046162134434033803591951"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2977999999999999999999999",
          "upper": "0.2979000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5642796568524984914368803",
          "upper": "0.5643998796140704057914888"
        },
        "three_buyer_value": {
          "lower": "0.5350490262679585671879438",
          "upper": "0.5355204234610441460963973"
        },
        "expected_revenues": [
          {
            "lower": "0.5642796568524984914368803",
            "upper": "0.5643998796140704057914888"
          },
          {
            "lower": "0.5240152360358167139627454",
            "upper": "0.5241931844343488595351420"
          },
          {
            "lower": "0.5031684037697922520804786",
            "upper": "0.5045553220053097235243861"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2978999999999999999999999",
          "upper": "0.2980000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5641592757930483761715639",
          "upper": "0.5642796568524984914368804"
        },
        "three_buyer_value": {
          "lower": "0.5349497654529004834971238",
          "upper": "0.5354221873126133464234715"
        },
        "expected_revenues": [
          {
            "lower": "0.5641592757930483761715639",
            "upper": "0.5642796568524984914368804"
          },
          {
            "lower": "0.5239143920516987908991888",
            "upper": "0.5240926281247570100708233"
          },
          {
            "lower": "0.5031041222979215169407297",
            "upper": "0.5044943401413632277808301"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2979999999999999999999999",
          "upper": "0.2981000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5640387362272884958285398",
          "upper": "0.5641592757930483761715640"
        },
        "three_buyer_value": {
          "lower": "0.5348503834716710106861895",
          "upper": "0.5353238324684418800412336"
        },
        "expected_revenues": [
          {
            "lower": "0.5640387362272884958285398",
            "upper": "0.5641592757930483761715640"
          },
          {
            "lower": "0.5238134557962902916744768",
            "upper": "0.5239919800949687467895084"
          },
          {
            "lower": "0.5030397418852445889159080",
            "upper": "0.5044332677405856464022489"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2980999999999999999999999",
          "upper": "0.2982000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5639180379465128434154538",
          "upper": "0.5640387362272884958285399"
        },
        "three_buyer_value": {
          "lower": "0.5347508801927844686899344",
          "upper": "0.5352253588032577178881013"
        },
        "expected_revenues": [
          {
            "lower": "0.5639180379465128434154538",
            "upper": "0.5640387362272884958285399"
          },
          {
            "lower": "0.5237124272355311915536536",
            "upper": "0.5238912403122073919250724"
          },
          {
            "lower": "0.5029752623991504796016615",
            "upper": "0.5043721046920225348099521"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2981999999999999999999999",
          "upper": "0.2983000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5637971807417406077544320",
          "upper": "0.5639180379465128434154539"
        },
        "three_buyer_value": {
          "lower": "0.5346512554846847444412161",
          "upper": "0.5351267661917336059583761"
        },
        "expected_revenues": [
          {
            "lower": "0.5637971807417406077544320",
            "upper": "0.5639180379465128434154539"
          },
          {
            "lower": "0.5236113063355126498108043",
            "upper": "0.5237904087438510648711534"
          },
          {
            "lower": "0.5029106837070000763023309",
            "upper": "0.5043108508847442237907204"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2982999999999999999999999",
          "upper": "0.2984000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5636761644037158116461119",
          "upper": "0.5637971807417406077544321"
        },
        "three_buyer_value": {
          "lower": "0.5345515092157455815896340",
          "upper": "0.5350280545084873886690919"
        },
        "expected_revenues": [
          {
            "lower": "0.5636761644037158116461119",
            "upper": "0.5637971807417406077544321"
          },
          {
            "lower": "0.5235100930624776527850960",
            "upper": "0.5236894853574333373980898"
          },
          {
            "lower": "0.5028460056761270081320598",
            "upper": "0.5042495062078467979370003"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2983999999999999999999999",
          "upper": "0.2985000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5635549887229069495572410",
          "upper": "0.5636761644037158116461120"
        },
        "three_buyer_value": {
          "lower": "0.5344516412542708719393173",
          "upper": "0.5349292236280823340221562"
        },
        "expected_revenues": [
          {
            "lower": "0.5635549887229069495572410",
            "upper": "0.5636761644037158116461120"
          },
          {
            "lower": "0.5234087873828216587625240",
            "upper": "0.5235884701206438907444134"
          },
          {
            "lower": "0.5027812281738385171323034",
            "upper": "0.5041880705504530793319037"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2984999999999999999999999",
          "upper": "0.2986000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5634336534895066248312183",
          "upper": "0.5635549887229069495572411"
        },
        "three_buyer_value": {
          "lower": "0.5343516514684949486124385",
          "upper": "0.5348302734250274605689479"
        },
        "expected_revenues": [
          {
            "lower": "0.5634336534895066248312183",
            "upper": "0.5635549887229069495572411"
          },
          {
            "lower": "0.5233073892630932446876766",
            "upper": "0.5234873630013291745874424"
          },
          {
            "lower": "0.5027163510674163344265472",
            "upper": "0.5041265438017136165016215"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2985999999999999999999999",
          "upper": "0.2987000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5633121584934311864209486",
          "upper": "0.5634336534895066248312184"
        },
        "three_buyer_value": {
          "lower": "0.5342515397265828809450914",
          "upper": "0.5347312037737778661845697"
        },
        "expected_revenues": [
          {
            "lower": "0.5633121584934311864209486",
            "upper": "0.5634336534895066248312184"
          },
          {
            "lower": "0.5232058986699947547098356",
            "upper": "0.5233861639674930678975293"
          },
          {
            "lower": "0.5026513742241175614331343",
            "upper": "0.5040649258508076786579816"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2986999999999999999999999",
          "upper": "0.2988000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5631905035243203651433807",
          "upper": "0.5633121584934311864209487"
        },
        "three_buyer_value": {
          "lower": "0.5341513058966307711222010",
          "upper": "0.5346320145487350586589883"
        },
        "expected_revenues": [
          {
            "lower": "0.5631905035243203651433807",
            "upper": "0.5633121584934311864209487"
          },
          {
            "lower": "0.5231043155703829505677401",
            "upper": "0.5232848729872975416805267"
          },
          {
            "lower": "0.5025862975111755561571839",
            "upper": "0.5040032165869442552540022"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2987999999999999999999999",
          "upper": "0.2989000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5630686883715369094551017",
          "upper": "0.5631905035243203651433808"
        },
        "three_buyer_value": {
          "lower": "0.5340509498466660525581518",
          "upper": "0.5345327056242472881123277"
        },
        "expected_revenues": [
          {
            "lower": "0.5630686883715369094551017",
            "upper": "0.5631905035243203651433808"
          },
          {
            "lower": "0.5230026399312696638173485",
            "upper": "0.5231834900290633236130425"
          },
          {
            "lower": "0.5025211207958008245826719",
            "upper": "0.5039414158993630608754137"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2988999999999999999999999",
          "upper": "0.2990000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5629467128241662207483535",
          "upper": "0.5630686883715369094551018"
        },
        "three_buyer_value": {
          "lower": "0.5339504714446477900298508",
          "upper": "0.5344332768746098812416190"
        },
        "expected_revenues": [
          {
            "lower": "0.5629467128241662207483535",
            "upper": "0.5630686883715369094551018"
          },
          {
            "lower": "0.5229008717198224499069381",
            "upper": "0.5230820150612705645750659"
          },
          {
            "lower": "0.5024558439451819171858311",
            "upper": "0.5038795236773355454912436"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2989999999999999999999999",
          "upper": "0.2991000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5628245766710159881668434",
          "upper": "0.5629467128241662207483536"
        },
        "three_buyer_value": {
          "lower": "0.5338498705584669815689642",
          "upper": "0.5343337281740655774063424"
        },
        "expected_revenues": [
          {
            "lower": "0.5628245766710159881668434",
            "upper": "0.5629467128241662207483536"
          },
          {
            "lower": "0.5227990109033652441038933",
            "upper": "0.5229804480525595070845526"
          },
          {
            "lower": "0.5023904668264863305911165",
            "upper": "0.5038175398101659100866870"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2990999999999999999999999",
          "upper": "0.2992000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5627022797006158229407140",
          "upper": "0.5628245766710159881668435"
        },
        "three_buyer_value": {
          "lower": "0.5337491470559468621200935",
          "upper": "0.5342340593968048665601337"
        },
        "expected_revenues": [
          {
            "lower": "0.5627022797006158229407140",
            "upper": "0.5628245766710159881668435"
          },
          {
            "lower": "0.5226970574493790192775371",
            "upper": "0.5228787889717311556385679"
          },
          {
            "lower": "0.5023249893068614143910696",
            "upper": "0.5037554641871921277016070"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2991999999999999999999999",
          "upper": "0.2993000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5625798217012168922400405",
          "upper": "0.5627022797006158229407141"
        },
        "three_buyer_value": {
          "lower": "0.5336483008048432089716802",
          "upper": "0.5341342704169663290360651"
        },
        "expected_revenues": [
          {
            "lower": "0.5625798217012168922400405",
            "upper": "0.5627022797006158229407141"
          },
          {
            "lower": "0.5225950113255024455423704",
            "upper": "0.5227770377877479489655945"
          },
          {
            "lower": "0.5022594112534352831515042",
            "upper": "0.5036932966977869698981392"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2992999999999999999999999",
          "upper": "0.2994000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5624572024607915525462214",
          "upper": "0.5625798217012168922400406"
        },
        "three_buyer_value": {
          "lower": "0.5335473316728446489664554",
          "upper": "0.5340343611086369771929416"
        },
        "expected_revenues": [
          {
            "lower": "0.5624572024607915525462214",
            "upper": "0.5625798217012168922400406"
          },
          {
            "lower": "0.5224928724995325517660900",
            "upper": "0.5226751944697344341936211"
          },
          {
            "lower": "0.5021937325333177336235276",
            "upper": "0.5036310372313590386810002"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2993999999999999999999999",
          "upper": "0.2995000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5623344217670329825406270",
          "upper": "0.5624572024607915525462215"
        },
        "three_buyer_value": {
          "lower": "0.5334462395275729674982774",
          "upper": "0.5339343313458525989300975"
        },
        "expected_revenues": [
          {
            "lower": "0.5623344217670329825406270",
            "upper": "0.5624572024607915525462215"
          },
          {
            "lower": "0.5223906409394253889467634",
            "upper": "0.5225732589869779429386343"
          },
          {
            "lower": "0.5021279530136011671839985",
            "upper": "0.5035686856773538038942327"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2994999999999999999999999",
          "upper": "0.2996000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5622114794073548155098715",
          "upper": "0.5623344217670329825406271"
        },
        "three_buyer_value": {
          "lower": "0.5333450242365834193022229",
          "upper": "0.5338341810025981030782072"
        },
        "expected_revenues": [
          {
            "lower": "0.5622114794073548155098715",
            "upper": "0.5623344217670329825406271"
          },
          {
            "lower": "0.5222883166132966954635466",
            "upper": "0.5224712313089292693181503"
          },
          {
            "lower": "0.5020620725613615175261172",
            "upper": "0.5035062419252546461182473"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2995999999999999999999999",
          "upper": "0.2997000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5620883751688907712670706",
          "upper": "0.5622114794073548155098716"
        },
        "three_buyer_value": {
          "lower": "0.5332436856673650410448272",
          "upper": "0.5337339099528078666736684"
        },
        "expected_revenues": [
          {
            "lower": "0.5620883751688907712670706",
            "upper": "0.5622114794073548155098716"
          },
          {
            "lower": "0.5221858994894225642053381",
            "upper": "0.5223691114052033498944253"
          },
          {
            "lower": "0.5019960910436591836219333",
            "upper": "0.5034437058645839050911549"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2996999999999999999999999",
          "upper": "0.2998000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5619651088384942875884484",
          "upper": "0.5620883751688907712670707"
        },
        "three_buyer_value": {
          "lower": "0.5331422236873409657213928",
          "upper": "0.5336335180703660841241474"
        },
        "expected_revenues": [
          {
            "lower": "0.5619651088384942875884484",
            "upper": "0.5620883751688907712670707"
          },
          {
            "lower": "0.5220833895362401115817688",
            "upper": "0.5222668992455799455519966"
          },
          {
            "lower": "0.5019300083275399679786483",
            "upper": "0.5033810773849039336785180"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2997999999999999999999999",
          "upper": "0.2999000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5618416802027381511646550",
          "upper": "0.5619651088384942875884485"
        },
        "three_buyer_value": {
          "lower": "0.5330406381638687388673128",
          "upper": "0.5335330052291071182729182"
        },
        "expected_revenues": [
          {
            "lower": "0.5618416802027381511646550",
            "upper": "0.5619651088384942875884485"
          },
          {
            "lower": "0.5219807867223481484209374",
            "upper": "0.5221645948000043253142143"
          },
          {
            "lower": "0.5018638242800360202106848",
            "upper": "0.5033183563758181574157819"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2998999999999999999999999",
          "upper": "0.3000000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5617180890479141280661567",
          "upper": "0.5618416802027381511646551"
        },
        "three_buyer_value": {
          "lower": "0.5329389289642406365903834",
          "upper": "0.5334323713028158533696647"
        },
        "expected_revenues": [
          {
            "lower": "0.5617180890479141280661567",
            "upper": "0.5618416802027381511646551"
          },
          {
            "lower": "0.5218780910165078527583040",
            "upper": "0.5220621980385879521034309"
          },
          {
            "lower": "0.5017975387681667859495869",
            "upper": "0.5032555427269721396477845"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.2999999999999999999999999",
          "upper": "0.3001000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5615943351600325937220566",
          "upper": "0.5617180890479141280661568"
        },
        "three_buyer_value": {
          "lower": "0.5328370959556839854311038",
          "upper": "0.5333316161652280499554518"
        },
        "expected_revenues": [
          {
            "lower": "0.5615943351600325937220566",
            "upper": "0.5617180890479141280661568"
          },
          {
            "lower": "0.5217753023876434445211673",
            "upper": "0.5219597089316091704495265"
          },
          {
            "lower": "0.5017311516589399611139106",
            "upper": "0.5031926363280546522898818"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3000999999999999999999999",
          "upper": "0.3002000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5614704183248221624117085",
          "upper": "0.5615943351600325937220567"
        },
        "three_buyer_value": {
          "lower": "0.5327351390053614840579917",
          "upper": "0.5332307396900307016696122"
        },
        "expected_revenues": [
          {
            "lower": "0.5614704183248221624117085",
            "upper": "0.5615943351600325937220567"
          },
          {
            "lower": "0.5216724208048428621131524",
            "upper": "0.5218571274495138961514552"
          },
          {
            "lower": "0.5016646628193524515613583",
            "upper": "0.5031296370687987522353639"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3001999999999999999999999",
          "upper": "0.3003000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5613463383277293162684793",
          "upper": "0.5614704183248221624117086"
        },
        "three_buyer_value": {
          "lower": "0.5326330579803715268049684",
          "upper": "0.5331297417508623939863359"
        },
        "expected_revenues": [
          {
            "lower": "0.5613463383277293162684793",
            "upper": "0.5614704183248221624117086"
          },
          {
            "lower": "0.5215694462373584409031491",
            "upper": "0.5217544535629163078965075"
          },
          {
            "lower": "0.5015980721163913381455069",
            "upper": "0.5030665448389828634339764"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3002999999999999999999999",
          "upper": "0.3004000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5612220949539180337950194",
          "upper": "0.5613463383277293162684794"
        },
        "three_buyer_value": {
          "lower": "0.5325308527477485290578946",
          "upper": "0.5330286222213136648887859"
        },
        "expected_revenues": [
          {
            "lower": "0.5612220949539180337950194",
            "upper": "0.5613463383277293162684794"
          },
          {
            "lower": "0.5214663786546075936231424",
            "upper": "0.5216516872425995408419913"
          },
          {
            "lower": "0.5015313794170348471995775",
            "upper": "0.5030033595284318646665080"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3003999999999999999999999",
          "upper": "0.3005000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5610976879882694178893972",
          "upper": "0.5612220949539180337950195"
        },
        "three_buyer_value": {
          "lower": "0.5324285231744632544973660",
          "upper": "0.5329273809749273674886078"
        },
        "expected_revenues": [
          {
            "lower": "0.5610976879882694178893972",
            "upper": "0.5612220949539180337950195"
          },
          {
            "lower": "0.5213632180261734926793900",
            "upper": "0.5215488284595163821640445"
          },
          {
            "lower": "0.5014645845882533264697871",
            "upper": "0.5029400810270181830405436"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3004999999999999999999999",
          "upper": "0.3006000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5609731172153813233814544",
          "upper": "0.5610976879882694178893973"
        },
        "three_buyer_value": {
          "lower": "0.5323260691274231442049058",
          "upper": "0.5328260178851990345987382"
        },
        "expected_revenues": [
          {
            "lower": "0.5609731172153813233814544",
            "upper": "0.5610976879882694178893973"
          },
          {
            "lower": "0.5212599643218057543814024",
            "upper": "0.5214458771847899685782998"
          },
          {
            "lower": "0.5013976874970102265209278",
            "upper": "0.5028767092246628932326312"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3005999999999999999999999",
          "upper": "0.3007000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5608483824195679840787358",
          "upper": "0.5609731172153813233814545"
        },
        "three_buyer_value": {
          "lower": "0.5322234904734726476397189",
          "upper": "0.5327245328255772452674603"
        },
        "expected_revenues": [
          {
            "lower": "0.5608483824195679840787358",
            "upper": "0.5609731172153813233814545"
          },
          {
            "lower": "0.5211566175114211250931951",
            "upper": "0.5213428333897144858371314"
          },
          {
            "lower": "0.5013306880102630876369096",
            "upper": "0.5028132440113368225022555"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3006999999999999999999999",
          "upper": "0.3008000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5607234833848596393213494",
          "upper": "0.5608483824195679840787359"
        },
        "three_buyer_value": {
          "lower": "0.5321207870793935554931997",
          "upper": "0.5326229256694639932816951"
        },
        "expected_revenues": [
          {
            "lower": "0.5607234833848596393213494",
            "upper": "0.5608483824195679840787359"
          },
          {
            "lower": "0.5210531775651041693112842",
            "upper": "0.5212396970457558702082208"
          },
          {
            "lower": "0.5012635859949645322391102",
            "upper": "0.5027496852770616615031618"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3007999999999999999999999",
          "upper": "0.3009000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5605984198950021600451092",
          "upper": "0.5607234833848596393213495"
        },
        "three_buyer_value": {
          "lower": "0.5320179588119053344284161",
          "upper": "0.5325211962902150576475587"
        },
        "expected_revenues": [
          {
            "lower": "0.5605984198950021600451092",
            "upper": "0.5607234833848596393213495"
          },
          {
            "lower": "0.5209496444531079596739077",
            "upper": "0.5211364681245525119391918"
          },
          {
            "lower": "0.5011963813180632628454687",
            "upper": "0.5026860329119110809177194"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3008999999999999999999999",
          "upper": "0.3010000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5604731917334566743523136",
          "upper": "0.5605984198950021600451093"
        },
        "three_buyer_value": {
          "lower": "0.5319150055376654637118178",
          "upper": "0.5324193445611403750562591"
        },
        "expected_revenues": [
          {
            "lower": "0.5604731917334566743523136",
            "upper": "0.5605984198950021600451093"
          },
          {
            "lower": "0.5208460181458547689059591",
            "upper": "0.5210331465979159607130671"
          },
          {
            "lower": "0.5011290738465050655933662",
            "upper": "0.5026222868060118539401707"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3009999999999999999999999",
          "upper": "0.3011000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5603477986833991925895115",
          "upper": "0.5604731917334566743523137"
        },
        "three_buyer_value": {
          "lower": "0.5318119271232697737444484",
          "upper": "0.5323173703555044143434477"
        },
        "expected_revenues": [
          {
            "lower": "0.5603477986833991925895115",
            "upper": "0.5604731917334566743523137"
          },
          {
            "lower": "0.5207422986139367637041300",
            "upper": "0.5209297324378316330993142"
          },
          {
            "lower": "0.5010616634472338193494352",
            "upper": "0.5025584468495449846347613"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3010999999999999999999999",
          "upper": "0.3012000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5602222405277202319316057",
          "upper": "0.5603477986833991925895116"
        },
        "three_buyer_value": {
          "lower": "0.5317087234352527864999686",
          "upper": "0.5322152735465265529501846"
        },
        "expected_revenues": [
          {
            "lower": "0.5602222405277202319316057",
            "upper": "0.5603477986833991925895116"
          },
          {
            "lower": "0.5206384858281167005667628",
            "upper": "0.5208262256164595220052516"
          },
          {
            "lower": "0.5009941499871925104295427",
            "upper": "0.5024945129327468421949022"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3011999999999999999999999",
          "upper": "0.3013000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5600965170490244404716450",
          "upper": "0.5602222405277202319316058"
        },
        "three_buyer_value": {
          "lower": "0.5316053943400880578768257",
          "upper": "0.5321130540073814553937201"
        },
        "expected_revenues": [
          {
            "lower": "0.5600965170490244404716450",
            "upper": "0.5602222405277202319316058"
          },
          {
            "lower": "0.5205345797593286235729249",
            "upper": "0.5207226261061349081326001"
          },
          {
            "lower": "0.5009265333333242529522966",
            "upper": "0.5024304849459103011296738"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3012999999999999999999999",
          "upper": "0.3014000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5599706280296302208156535",
          "upper": "0.5600965170490244404716451"
        },
        "three_buyer_value": {
          "lower": "0.5315019397041885219719372",
          "upper": "0.5320107116111994537563386"
        },
        "expected_revenues": [
          {
            "lower": "0.5599706280296302208156535",
            "upper": "0.5600965170490244404716451"
          },
          {
            "lower": "0.5204305803786785641152189",
            "upper": "0.5206189338793690734439674"
          },
          {
            "lower": "0.5008588133525733148495282",
            "upper": "0.5023663627793858874041363"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3013999999999999999999999",
          "upper": "0.3015000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5598445732515693531818454",
          "upper": "0.5599706280296302208156536"
        },
        "three_buyer_value": {
          "lower": "0.5313983593939068372832816",
          "upper": "0.5319082462310669302005556"
        },
        "expected_revenues": [
          {
            "lower": "0.5598445732515693531818454",
            "upper": "0.5599706280296302208156536"
          },
          {
            "lower": "0.5203264876574452425908553",
            "upper": "0.5205151489088500166440683"
          },
          {
            "lower": "0.5007909899118861495573086",
            "upper": "0.5023021463235829305600742"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3014999999999999999999999",
          "upper": "0.3016000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5597183524965866180035726",
          "upper": "0.5598445732515693531818455"
        },
        "three_buyer_value": {
          "lower": "0.5312946532755357348488238",
          "upper": "0.5318056577400267015190048"
        },
        "expected_revenues": [
          {
            "lower": "0.5597183524965866180035726",
            "upper": "0.5598445732515693531818455"
          },
          {
            "lower": "0.5202223015670807720555169",
            "upper": "0.5204112711674431706804870"
          },
          {
            "lower": "0.5007230628782124334111627",
            "upper": "0.5022378354689707218439635"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3015999999999999999999999",
          "upper": "0.3017000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5595919655461394180353519",
          "upper": "0.5597183524965866180035727"
        },
        "three_buyer_value": {
          "lower": "0.5311908212153083683292284",
          "upper": "0.5317029460110784057273952"
        },
        "expected_revenues": [
          {
            "lower": "0.5595919655461394180353519",
            "upper": "0.5597183524965866180035727"
          },
          {
            "lower": "0.5201180220792113638445544",
            "upper": "0.5203073006281921222688002"
          },
          {
            "lower": "0.5006550321185061087692529",
            "upper": "0.5021734301060796783691116"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3016999999999999999999999",
          "upper": "0.3018000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5594654121813973999613176",
          "upper": "0.5595919655461394180353520"
        },
        "three_buyer_value": {
          "lower": "0.5310868630793986660418470",
          "upper": "0.5316001109171788907089667"
        },
        "expected_revenues": [
          {
            "lower": "0.5594654121813973999613176",
            "upper": "0.5595919655461394180353520"
          },
          {
            "lower": "0.5200136491656380351660586",
            "upper": "0.5202032372643193334468859"
          },
          {
            "lower": "0.5005868974997264328874096",
            "upper": "0.5021089301255025133390907"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3017999999999999999999999",
          "upper": "0.3019000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5593386921832420755054439",
          "upper": "0.5594654121813973999613177"
        },
        "three_buyer_value": {
          "lower": "0.5309827787339216849534960",
          "upper": "0.5314971523312426049189171"
        },
        "expected_revenues": [
          {
            "lower": "0.5593386921832420755054439",
            "upper": "0.5594654121813973999613177"
          },
          {
            "lower": "0.5199091827983373186703609",
            "upper": "0.5200990810492268651632533"
          },
          {
            "lower": "0.5005186588888390325699961",
            "upper": "0.5020443354178954123597460"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3018999999999999999999999",
          "upper": "0.3020000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5592118053322664420428816",
          "upper": "0.5593386921832420755054440"
        },
        "three_buyer_value": {
          "lower": "0.5308785680449339666395699",
          "upper": "0.5313940701261419901573218"
        },
        "expected_revenues": [
          {
            "lower": "0.5592118053322664420428816",
            "upper": "0.5593386921832420755054440"
          },
          {
            "lower": "0.5198046229494619740005226",
            "upper": "0.5199948319564971029042370"
          },
          {
            "lower": "0.5004503161528169646207044",
            "upper": "0.5019796458739792158672366"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3019999999999999999999999",
          "upper": "0.3021000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5590847514087746027117514",
          "upper": "0.5592118053322664420428817"
        },
        "three_buyer_value": {
          "lower": "0.5307742308784338952170689",
          "upper": "0.5312908641747078764191131"
        },
        "expected_revenues": [
          {
            "lower": "0.5590847514087746027117514",
            "upper": "0.5592118053322664420428817"
          },
          {
            "lower": "0.5196999695913417013283801",
            "upper": "0.5198904899598934843649081"
          },
          {
            "lower": "0.5003818691586417821174885",
            "upper": "0.5019148613845406076997309"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3020999999999999999999999",
          "upper": "0.3022000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5589575301927813860247375",
          "upper": "0.5590847514087746027117515"
        },
        "three_buyer_value": {
          "lower": "0.5306697671003620572591487",
          "upper": "0.5311875343497298788297369"
        },
        "expected_revenues": [
          {
            "lower": "0.5589575301927813860247375",
            "upper": "0.5590847514087746027117515"
          },
          {
            "lower": "0.5195952226964838568807188",
            "upper": "0.5197860550333612291685620"
          },
          {
            "lower": "0.5003133177733046065359536",
            "upper": "0.5018499818404333098405580"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3021999999999999999999999",
          "upper": "0.3023000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5588301414640119649798213",
          "upper": "0.5589575301927813860247376"
        },
        "three_buyer_value": {
          "lower": "0.5305651765766016036988324",
          "upper": "0.5310840805239567966751496"
        },
        "expected_revenues": [
          {
            "lower": "0.5588301414640119649798213",
            "upper": "0.5589575301927813860247376"
          },
          {
            "lower": "0.5194903822375741704601572",
            "upper": "0.5196815271510280706396542"
          },
          {
            "lower": "0.5002446618638072057456312",
            "upper": "0.5017850071325792833607875"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3022999999999999999999999",
          "upper": "0.3024000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5587025850019014756694966",
          "upper": "0.5588301414640119649798214"
        },
        "three_buyer_value": {
          "lower": "0.5304604591729786137295564",
          "upper": "0.5309805025700970145348685"
        },
        "expected_revenues": [
          {
            "lower": "0.5587025850019014756694966",
            "upper": "0.5588301414640119649798214"
          },
          {
            "lower": "0.5193854481874774649653296",
            "upper": "0.5195769062872049896350615"
          },
          {
            "lower": "0.5001759012971630779036834",
            "upper": "0.5017199371519699355893883"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3023999999999999999999999",
          "upper": "0.3025000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5585748605855946353878057",
          "upper": "0.5587025850019014756694967"
        },
        "three_buyer_value": {
          "lower": "0.5303556147552624607102539",
          "upper": "0.5308768003608189055268410"
        },
        "expected_revenues": [
          {
            "lower": "0.5585748605855946353878057",
            "upper": "0.5587025850019014756694967"
          },
          {
            "lower": "0.5192804205192383779149612",
            "upper": "0.5194721924163869504385553"
          },
          {
            "lower": "0.5001070359403985412706951",
            "upper": "0.5016547717896673335392984"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3024999999999999999999999",
          "upper": "0.3026000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5584469679939453602345353",
          "upper": "0.5585748605855946353878058"
        },
        "three_buyer_value": {
          "lower": "0.5302506431891661800827109",
          "upper": "0.5307729737687512366729419"
        },
        "expected_revenues": [
          {
            "lower": "0.5584469679939453602345353",
            "upper": "0.5585748605855946353878058"
          },
          {
            "lower": "0.5191752992060820849804395",
            "upper": "0.5193673855132536387233842"
          },
          {
            "lower": "0.5000380656605538299733245",
            "upper": "0.5015895109368054236179144"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3025999999999999999999999",
          "upper": "0.3027000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5583189070055163822159100",
          "upper": "0.5584469679939453602345354"
        },
        "three_buyer_value": {
          "lower": "0.5301455443403468393089636",
          "upper": "0.5306690226664835763939662"
        },
        "expected_revenues": [
          {
            "lower": "0.5583189070055163822159100",
            "upper": "0.5584469679939453602345354"
          },
          {
            "lower": "0.5190700842214150255314887",
            "upper": "0.5192624855526702015878689"
          },
          {
            "lower": "0.4999689903246841957387036",
            "upper": "0.5015241544845912576506984"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3026999999999999999999999",
          "upper": "0.3028000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5581906773985788658411208",
          "upper": "0.5583189070055163822159101"
        },
        "three_buyer_value": {
          "lower": "0.5300403180744059098365377",
          "upper": "0.5305649469265667041430286"
        },
        "expected_revenues": [
          {
            "lower": "0.5581906773985788658411208",
            "upper": "0.5583189070055163822159101"
          },
          {
            "lower": "0.5189647755388256301995650",
            "upper": "0.5191574925096879896689242"
          },
          {
            "lower": "0.4998998097998610156255923",
            "upper": "0.5014587023243062252467816"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3027999999999999999999999",
          "upper": "0.3029000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5580622789511120242140236",
          "upper": "0.5581906773985788658411209"
        },
        "three_buyer_value": {
          "lower": "0.5299349642568896410993616",
          "upper": "0.5304607464215130221863395"
        },
        "expected_revenues": [
          {
            "lower": "0.5580622789511120242140236",
            "upper": "0.5581906773985788658411209"
          },
          {
            "lower": "0.5188593731320850504635951",
            "upper": "0.5190524063595453013384285"
          },
          {
            "lower": "0.4998305239531729057774105",
            "upper": "0.5013931543473072925356323"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3028999999999999999999999",
          "upper": "0.3030000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5579337114408027346193447",
          "upper": "0.5580622789511120242140237"
        },
        "three_buyer_value": {
          "lower": "0.5298294827532894365622237",
          "upper": "0.5303564210237969695403740"
        },
        "expected_revenues": [
          {
            "lower": "0.5579337114408027346193447",
            "upper": "0.5580622789511120242140237"
          },
          {
            "lower": "0.5187538769751478902626872",
            "upper": "0.5189472270776681289873726"
          },
          {
            "lower": "0.4997611326517268412223928",
            "upper": "0.5013275104450282473040482"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3029999999999999999999999",
          "upper": "0.3031000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5578049746450451536027266",
          "upper": "0.5579337114408027346193448"
        },
        "three_buyer_value": {
          "lower": "0.5297238734290422318166696",
          "upper": "0.5302519706058554380745067"
        },
        "expected_revenues": [
          {
            "lower": "0.5578049746450451536027266",
            "upper": "0.5579337114408027346193448"
          },
          {
            "lower": "0.5186482870421529396404526",
            "upper": "0.5188419546396709074027265"
          },
          {
            "lower": "0.4996916357626492817462268",
            "upper": "0.5012617705089809505629224"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3030999999999999999999999",
          "upper": "0.3032000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5576760683409403315439474",
          "upper": "0.5578049746450451536027267"
        },
        "three_buyer_value": {
          "lower": "0.5296181361495308747362768",
          "upper": "0.5301473950400881907882373"
        },
        "expected_revenues": [
          {
            "lower": "0.5576760683409403315439474",
            "upper": "0.5578049746450451536027267"
          },
          {
            "lower": "0.5185426033074239104255808",
            "upper": "0.5187365890213572642419726"
          },
          {
            "lower": "0.4996220331530873038626615",
            "upper": "0.5011959344307565945734286"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3031999999999999999999999",
          "upper": "0.3033000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5575469923052958267226476",
          "upper": "0.5576760683409403315439475"
        },
        "three_buyer_value": {
          "lower": "0.5295122707800845076992727",
          "upper": "0.5300426941988582822721869"
        },
        "expected_revenues": [
          {
            "lower": "0.5575469923052958267226476",
            "upper": "0.5576760683409403315439475"
          },
          {
            "lower": "0.5184368257454701739533184",
            "upper": "0.5186311301987207726102616"
          },
          {
            "lower": "0.4995523246902097389076921",
            "upper": "0.5011300021020269673624675"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3032999999999999999999999",
          "upper": "0.3034000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5574177463146253188758951",
          "upper": "0.5575469923052958267226477"
        },
        "three_buyer_value": {
          "lower": "0.5294062771859789518864985",
          "upper": "0.5299378679544924813620982"
        },
        "expected_revenues": [
          {
            "lower": "0.5574177463146253188758951",
            "upper": "0.5575469923052958267226477"
          },
          {
            "lower": "0.5183309543309875008325108",
            "upper": "0.5185255781479457057451569"
          },
          {
            "lower": "0.4994825102412083172830509",
            "upper": "0.5010639734145457237574163"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3033999999999999999999999",
          "upper": "0.3035000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5572883301451482222469194",
          "upper": "0.5574177463146253188758952"
        },
        "three_buyer_value": {
          "lower": "0.5293001552324370936627564",
          "upper": "0.5298329161792816959951305"
        },
        "expected_revenues": [
          {
            "lower": "0.5572883301451482222469194",
            "upper": "0.5574177463146253188758952"
          },
          {
            "lower": "0.5182249890388588027628695",
            "upper": "0.5184199328454077938139410"
          },
          {
            "lower": "0.4994125896732988188748602",
            "upper": "0.5009978482601496629704226"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3034999999999999999999999",
          "upper": "0.3036000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5571587435727892981243460",
          "upper": "0.5572883301451482222469195"
        },
        "three_buyer_value": {
          "lower": "0.5291939047846292730496103",
          "upper": "0.5297278387454814002777936"
        },
        "expected_revenues": [
          {
            "lower": "0.5571587435727892981243460",
            "upper": "0.5572883301451482222469195"
          },
          {
            "lower": "0.5181189298441548764071370",
            "upper": "0.5183141942676749828284675"
          },
          {
            "lower": "0.4993425628537222296734275",
            "upper": "0.5009316265307600127626921"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3035999999999999999999999",
          "upper": "0.3037000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5570289863731782668712584",
          "upper": "0.5571587435727892981243461"
        },
        "three_buyer_value": {
          "lower": "0.5290875257076736742977484",
          "upper": "0.5296226355253120637749239"
        },
        "expected_revenues": [
          {
            "lower": "0.5570289863731782668712584",
            "upper": "0.5571587435727892981243461"
          },
          {
            "lower": "0.5180127767221351493228274",
            "upper": "0.5182083623915081956825484"
          },
          {
            "lower": "0.4992724296497459046202902",
            "upper": "0.5008653081183837202194208"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3036999999999999999999999",
          "upper": "0.3038000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5568990583216494194434175",
          "upper": "0.5570289863731782668712585"
        },
        "three_buyer_value": {
          "lower": "0.5289810178666367185670476",
          "upper": "0.5295173063909595830291613"
        },
        "expected_revenues": [
          {
            "lower": "0.5568990583216494194434175",
            "upper": "0.5570289863731782668712585"
          },
          {
            "lower": "0.5179065296482484279582276",
            "upper": "0.5181024371938620953168789"
          },
          {
            "lower": "0.4992021899286647367087447",
            "upper": "0.5007988929151147491662376"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3037999999999999999999999",
          "upper": "0.3039000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5567689591932412283959652",
          "upper": "0.5568990583216494194434176"
        },
        "three_buyer_value": {
          "lower": "0.5288743811265334587225205",
          "upper": "0.5294118512145757153204460"
        },
        "expected_revenues": [
          {
            "lower": "0.5567689591932412283959652",
            "upper": "0.5568990583216494194434176"
          },
          {
            "lower": "0.5178001885981336477173500",
            "upper": "0.5179964186518858500165058"
          },
          {
            "lower": "0.4991318435578023323642262",
            "upper": "0.5007323808131353842582282"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3038999999999999999999999",
          "upper": "0.3040000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5566386887626959583779387",
          "upper": "0.5567689591932412283959653"
        },
        "three_buyer_value": {
          "lower": "0.5287676153523279762543557",
          "upper": "0.5293062698682785146751089"
        },
        "expected_revenues": [
          {
            "lower": "0.5566386887626959583779387",
            "upper": "0.5567689591932412283959653"
          },
          {
            "lower": "0.5176937535476206250985361",
            "upper": "0.5178903067429239008458597"
          },
          {
            "lower": "0.4990613904045121931310318",
            "upper": "0.5006657717047175417728323"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3039999999999999999999999",
          "upper": "0.3041000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5565082468044592761139208",
          "upper": "0.5566386887626959583779388"
        },
        "three_buyer_value": {
          "lower": "0.5286607204089337803303045",
          "upper": "0.5292005622241527701341934"
        },
        "expected_revenues": [
          {
            "lower": "0.5565082468044592761139208",
            "upper": "0.5566386887626959583779388"
          },
          {
            "lower": "0.5175872244727308119114154",
            "upper": "0.5177841014445167312263732"
          },
          {
            "lower": "0.4989908303361789036920155",
            "upper": "0.5005990654822240871381165"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3040999999999999999999999",
          "upper": "0.3042000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5563776330926798598721513",
          "upper": "0.5565082468044592761139209"
        },
        "three_buyer_value": {
          "lower": "0.5285536961612142089886986",
          "upper": "0.5290947281542504462907032"
        },
        "expected_revenues": [
          {
            "lower": "0.5563776330926798598721513",
            "upper": "0.5565082468044592761139209"
          },
          {
            "lower": "0.5174806013496780515769318",
            "upper": "0.5176778027344016386617234"
          },
          {
            "lower": "0.4989201632202193262480122",
            "upper": "0.5005322620381101592281501"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3041999999999999999999999",
          "upper": "0.3043000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5562468474012090084184236",
          "upper": "0.5563776330926798598721514"
        },
        "three_buyer_value": {
          "lower": "0.5284465424739828324804246",
          "upper": "0.5289887675305911261055320"
        },
        "expected_revenues": [
          {
            "lower": "0.5562468474012090084184236",
            "upper": "0.5563776330926798598721514"
          },
          {
            "lower": "0.5173738841548693375151562",
            "upper": "0.5175714105905135086157392"
          },
          {
            "lower": "0.4988493889240838012838865",
            "upper": "0.5004653612649245014574303"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3042999999999999999999999",
          "upper": "0.3044000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5561158895036002494550885",
          "upper": "0.5562468474012090084184237"
        },
        "three_buyer_value": {
          "lower": "0.5283392592120038587682153",
          "upper": "0.5288826802251624560118945"
        },
        "expected_revenues": [
          {
            "lower": "0.5561158895036002494550885",
            "upper": "0.5562468474012090084184237"
          },
          {
            "lower": "0.5172670728649055736256098",
            "upper": "0.5174649249909855905480253"
          },
          {
            "lower": "0.4987785073152573547482328",
            "upper": "0.5003983630553107997065290"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3043999999999999999999999",
          "upper": "0.3045000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5559847591731089475444880",
          "upper": "0.5561158895036002494550886"
        },
        "three_buyer_value": {
          "lower": "0.5282318462399925411916575",
          "upper": "0.5287764661099205933181361"
        },
        "expected_revenues": [
          {
            "lower": "0.5559847591731089475444880",
            "upper": "0.5561158895036002494550886"
          },
          {
            "lower": "0.5171601674565823368648310",
            "upper": "0.5173583459141502761123645"
          },
          {
            "lower": "0.4987075182612609116738929",
            "upper": "0.5003312673020090271113623"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3044999999999999999999999",
          "upper": "0.3046000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5558534561826919115161404",
          "upper": "0.5559847591731089475444881"
        },
        "three_buyer_value": {
          "lower": "0.5281243034226155883063521",
          "upper": "0.5286701250567906559188680"
        },
        "expected_revenues": [
          {
            "lower": "0.5558534561826919115161404",
            "upper": "0.5559847591731089475444881"
          },
          {
            "lower": "0.5170531679068906419259230",
            "upper": "0.5172516733385398795229665"
          },
          {
            "lower": "0.4986364216296525162665944",
            "upper": "0.5002640738978567957487135"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3045999999999999999999999",
          "upper": "0.3047000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5557219803050070013569957",
          "upper": "0.5558534561826919115161405"
        },
        "three_buyer_value": {
          "lower": "0.5280166306244915759057034",
          "upper": "0.5285636569376671743244307"
        },
        "expected_revenues": [
          {
            "lower": "0.5557219803050070013569957",
            "upper": "0.5558534561826919115161405"
          },
          {
            "lower": "0.5169460741930177080248296",
            "upper": "0.5171449072428874200936389"
          },
          {
            "lower": "0.4985652172880285584891514",
            "upper": "0.5001967827357907152508737"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3046999999999999999999999",
          "upper": "0.3048000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5555903313124127345840828",
          "upper": "0.5557219803050070013569958"
        },
        "three_buyer_value": {
          "lower": "0.5279088277101913612338494",
          "upper": "0.5284570616244145460187597"
        },
        "expected_revenues": [
          {
            "lower": "0.5555903313124127345840828",
            "upper": "0.5557219803050070013569958"
          },
          {
            "lower": "0.5168388862923477277980874",
            "upper": "0.5170380476061274069549698"
          },
          {
            "lower": "0.4984939051040250071688122",
            "upper": "0.5001293937088477583825032"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3047999999999999999999999",
          "upper": "0.3049000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5554585089769678920988642",
          "upper": "0.5555903313124127345840829"
        },
        "three_buyer_value": {
          "lower": "0.5278008945442384993982878",
          "upper": "0.5283503389888674921557897"
        },
        "expected_revenues": [
          {
            "lower": "0.5554585089769678920988642",
            "upper": "0.5555903313124127345840829"
          },
          {
            "lower": "0.5167316041824626383168165",
            "upper": "0.5169310944073966259546131"
          },
          {
            "lower": "0.4984224849453186496554764",
            "upper": "0.5000619067101666336130524"
          }
        ],
        "stay_silent": true
      },
      {
        "c": {
          "lower": "0.3048999999999999999999999",
          "upper": "0.3050000000000000000000001"
        },
        "iid_flow": {
          "lower": "0.5553265130704311235226187",
          "upper": "0.5554585089769678920988643"
        },
        "three_buyer_value": {
          "lower": "0.5276928309911096619907889",
          "upper": "0.5282434889028315166045983"
        },
        "expected_revenues": [
          {
            "lower": "0.5553265130704311235226187",
            "upper": "0.5554585089769678920988643"
          },
          {
            "lower": "0.5166242278411428942217114",
            "upper": "0.5168240476260349287457815"
          },
          {
            "lower": "0.4983509566796283380586519",
            "upper": "0.4999943216329891647183287"
          }
        ],
        "stay_silent": true
      }
    ],
    "heterogeneous_cost_checks": {
      ".0005": {
        "iid_flow": {
          "lower": "0.5610976879882694178893972",
          "upper": "0.5623344217670329825406271"
        },
        "three_buyer_value": {
          "lower": "0.5308847042228519568952741",
          "upper": "0.5359019743512127268403712"
        },
        "quiet_stay": true,
        "certified": true
      },
      ".001": {
        "iid_flow": {
          "lower": "0.5604731917334566743523136",
          "upper": "0.5629467128241662207483536"
        },
        "three_buyer_value": {
          "lower": "0.5233173956144679900188006",
          "upper": "0.5374057345200018577416839"
        },
        "quiet_stay": true,
        "certified": true
      }
    }
  },
  "exponential_spells": [
    {
      "effective_discount": "1",
      "termination_rate": "0.75",
      "value": {
        "lower": "0.5364776000949237588816291",
        "upper": "0.5364776015572332306847138"
      },
      "tree": {
        "nodes": 1607,
        "silent_leaves": 239
      }
    },
    {
      "effective_discount": "2",
      "termination_rate": "1.75",
      "value": {
        "lower": "0.5460561979677883599496331",
        "upper": "0.5460561980100185713826788"
      },
      "tree": {
        "nodes": 535,
        "silent_leaves": 89
      }
    }
  ],
  "rare_inspectors": {
    "belief_belt": {
      "lower": "0.4109999999999999999999999",
      "upper": "0.4190000000000000000000001"
    },
    "ordinary_types_silent": true,
    "cheap_gain_A": {
      "lower": "0.1707049999999999999999999",
      "upper": "0.1863450000000000000000001"
    },
    "cheap_gain_B": {
      "lower": "0.1792049999999999999999999",
      "upper": "0.1948450000000000000000001"
    },
    "KL_rates_per_arrival": [
      {
        "epsilon": ".01",
        "hidden_KL": {
          "lower": "0.0000500004166729167782759",
          "upper": "0.0000500004166729167782760"
        },
        "observed_KL": {
          "lower": "0.0027590935621769568370535",
          "upper": "0.0027590935621769568370536"
        },
        "ratio": {
          "lower": "55.1814113915464075885436985",
          "upper": "55.1814113915464075885436986"
        }
      },
      {
        "epsilon": ".001",
        "hidden_KL": {
          "lower": "0.0000005000000416666729166",
          "upper": "0.0000005000000416666729167"
        },
        "observed_KL": {
          "lower": "0.0002747781347009011325892",
          "upper": "0.0002747781347009011325893"
        },
        "ratio": {
          "lower": "549.5562236054434286042817128",
          "upper": "549.5562236054434286042817129"
        }
      },
      {
        "epsilon": ".0001",
        "hidden_KL": {
          "lower": "0.0000000050000000041666666",
          "upper": "0.0000000050000000041666667"
        },
        "observed_KL": {
          "lower": "0.0000274665572792061278968",
          "upper": "0.0000274665572792061278969"
        },
        "ratio": {
          "lower": "5493.3114512634660297882285961",
          "upper": "5493.3114512634660297882285962"
        }
      }
    ],
    "exit_time_checks": {
      "epsilon": ".001",
      "lambda": "1",
      "T": "4",
      "distance_to_boundary": {
        "lower": "0.0033262732586350115088491",
        "upper": "0.0033262732586350115088492"
      },
      "hidden_probability_upper": {
        "lower": "0.0225956203210137412952926",
        "upper": "0.0225956203210137412952927"
      },
      "hidden_mean_time_lower": {
        "lower": "177.0254564013908862019629527",
        "upper": "177.0254564013908862019629528"
      },
      "hidden_mean_time_upper_given_A": {
        "lower": "40458.5051677331326965641187642",
        "upper": "40458.5051677331326965641187643"
      },
      "hidden_mean_time_upper_given_B": {
        "lower": "29447.7537912350002541047289887",
        "upper": "29447.7537912350002541047289888"
      },
      "observed_mean_time_lower": {
        "lower": "0.0442563751644415126608689",
        "upper": "0.0442563751644415126608690"
      },
      "observed_mean_time_upper": {
        "lower": "1999.9999999999999999999999999",
        "upper": "2000.0000000000000000000000001"
      }
    }
  },
  "sha256": {
    "interval_engine.py": "e25647b6e9d605228f3f255242141d6ad840da75d1e9bb306ca4c79fd47c55a7",
    "certify_mechanism.py": "f3982b318bf83e61c98e67c5ab290050a68cc0adbbda8c0df50e28ced889f1a6"
  }
}


==> anc/proofs/stage5b/repair_audit.json <==
{
  "core": {
    "independent_three_arrival_revenues": [
      "0.561718089047914128066156706254283367654916194278853620304792322321908650468531453382726441",
      "0.521918879387970761382855644553197977607175295129642974643202276589481426531255971807655186",
      "0.502484367405684084706798336786091697997007079187700230155538335080452336382389221251850461"
    ],
    "homogeneous_cost_cells_verified": 100,
    "differences_from_saved_interval_midpoints": [
      "0.0000000000000000000000000437457166323450838057211463796952076776780913495314685466172735594726363829632591578605483",
      "0.00000000000000000000000000544680202239282470487035702535679772341051857346874402819234481357744434007786884488548588",
      "0.000000000000000000000000013213908302002992920812299769844461664919547663617610778748149539481921781944405461130035"
    ],
    "silent_rectangle_checks": {
      ".005": {
        "A": {
          "price": {
            "lower": "0.9099999999999999999999999",
            "upper": "0.9100000000000000000000001"
          },
          "own_cutoff_at_worst_corner": {
            "lower": "-0.0142827852186509164888307",
            "upper": "-0.0142827852186509164888306"
          },
          "both_cutoffs_at_reservation_price": [
            {
              "lower": "-0.0099565119600159049799816",
              "upper": "-0.0099565119600159049799815"
            },
            {
              "lower": "-0.2210993852415759848664822",
              "upper": "-0.2210993852415759848664821"
            }
          ],
          "default_surplus": {
            "lower": "0.0043262732586350115088491",
            "upper": "0.0043262732586350115088492"
          },
          "next_tick_above_reservation": {
            "lower": "0.0006737267413649884911508",
            "upper": "0.0006737267413649884911509"
          },
          "high_price_deviation_bound": {
            "lower": "0.0072565577242748810437210",
            "upper": "0.0072565577242748810437211"
          }
        },
        "B": {
          "price": {
            "lower": "1.0849999999999999999999999",
            "upper": "1.0850000000000000000000001"
          },
          "own_cutoff_at_worst_corner": {
            "lower": "-0.0017731119829409733576331",
            "upper": "-0.0017731119829409733576330"
          },
          "both_cutoffs_at_reservation_price": [
            {
              "lower": "-0.0010993852415759848664822",
              "upper": "-0.0010993852415759848664821"
            },
            {
              "lower": "-0.2299565119600159049799816",
              "upper": "-0.2299565119600159049799815"
            }
          ],
          "default_surplus": {
            "lower": "0.0006737267413649884911508",
            "upper": "0.0006737267413649884911509"
          },
          "next_tick_above_reservation": {
            "lower": "0.0043262732586350115088491",
            "upper": "0.0043262732586350115088492"
          },
          "high_price_deviation_bound": {
            "lower": "0.0086164581487409919721519",
            "upper": "0.0086164581487409919721520"
          }
        }
      },
      ".001": {
        "A": {
          "price": {
            "lower": "0.9139999999999999999999999",
            "upper": "0.9140000000000000000000001"
          },
          "own_cutoff_at_worst_corner": {
            "lower": "-0.0102827852186509164888307",
            "upper": "-0.0102827852186509164888306"
          },
          "both_cutoffs_at_reservation_price": [
            {
              "lower": "-0.0099565119600159049799816",
              "upper": "-0.0099565119600159049799815"
            },
            {
              "lower": "-0.2210993852415759848664822",
              "upper": "-0.2210993852415759848664821"
            }
          ],
          "default_surplus": {
            "lower": "0.0003262732586350115088491",
            "upper": "0.0003262732586350115088492"
          },
          "next_tick_above_reservation": {
            "lower": "0.0006737267413649884911508",
            "upper": "0.0006737267413649884911509"
          },
          "high_price_deviation_bound": {
            "lower": "0.0072565577242748810437210",
            "upper": "0.0072565577242748810437211"
          }
        },
        "B": {
          "price": {
            "lower": "1.0849999999999999999999999",
            "upper": "1.0850000000000000000000001"
          },
          "own_cutoff_at_worst_corner": {
            "lower": "-0.0017731119829409733576331",
            "upper": "-0.0017731119829409733576330"
          },
          "both_cutoffs_at_reservation_price": [
            {
              "lower": "-0.0010993852415759848664822",
              "upper": "-0.0010993852415759848664821"
            },
            {
              "lower": "-0.2299565119600159049799816",
              "upper": "-0.2299565119600159049799815"
            }
          ],
          "default_surplus": {
            "lower": "0.0006737267413649884911508",
            "upper": "0.0006737267413649884911509"
          },
          "next_tick_above_reservation": {
            "lower": "0.0003262732586350115088491",
            "upper": "0.0003262732586350115088492"
          },
          "high_price_deviation_bound": {
            "lower": "0.0086164581487409919721519",
            "upper": "0.0086164581487409919721520"
          }
        }
      }
    },
    "entry": {
      "probability_B": {
        "lower": "0.3723854148892382812718783",
        "upper": "0.3723854148892382812718784"
      },
      "posterior_B": {
        "lower": "0.4143262732586350115088491",
        "upper": "0.4143262732586350115088492"
      },
      "entry_probability_at_alpha_001": {
        "lower": "0.3716421306279823166386011",
        "upper": "0.3716421306279823166386012"
      }
    },
    "upper_recursion_checks": [
      {
        "firm": "A",
        "p": ".71",
        "r": "1.085",
        "old_enclosure": {
          "lower": "0.4061374983370920615579335",
          "upper": "0.4144581980185594798338105"
        },
        "new_upper": {
          "lower": "0.4144581988661653218946323",
          "upper": "0.4144581988661653218946324"
        },
        "envelope_upper": {
          "lower": "0.4135388333257407537969400",
          "upper": "0.4135388333257407537969401"
        },
        "exact_hull_vertices": 73,
        "nodes": 25
      },
      {
        "firm": "A",
        "p": ".78",
        "r": "1.085",
        "old_enclosure": {
          "lower": "0.3825507270898601167862771",
          "upper": "0.3855496428454578295621776"
        },
        "new_upper": {
          "lower": "0.3855515389914163897011464",
          "upper": "0.3855515389914163897011465"
        },
        "envelope_upper": {
          "lower": "0.3870828646139463295964746",
          "upper": "0.3870828646139463295964747"
        },
        "exact_hull_vertices": 55,
        "nodes": 25
      },
      {
        "firm": "B",
        "p": ".85",
        "r": ".914",
        "old_enclosure": {
          "lower": "0.5086474755835339018552094",
          "upper": "0.5235691772301127549926607"
        },
        "new_upper": {
          "lower": "0.5235691775710966437021433",
          "upper": "0.5235691775710966437021434"
        },
        "envelope_upper": {
          "lower": "0.5219306347542826401870870",
          "upper": "0.5219306347542826401870871"
        },
        "exact_hull_vertices": 41,
        "nodes": 347
      },
      {
        "firm": "B",
        "p": ".8",
        "r": ".79",
        "old_enclosure": {
          "lower": "0.4582898408292123989630074",
          "upper": "0.4671648802380556404400735"
        },
        "new_upper": {
          "lower": "0.4671648802380565275393743",
          "upper": "0.4671648802380565275393744"
        },
        "envelope_upper": {
          "lower": "0.4664812328235162237835210",
          "upper": "0.4664812328235162237835211"
        },
        "exact_hull_vertices": 45,
        "nodes": 67
      },
      {
        "firm": "B",
        "p": ".9",
        "r": ".91",
        "old_enclosure": {
          "lower": "0.4936829990178388198690157",
          "upper": "0.5048015120707559057065935"
        },
        "new_upper": {
          "lower": "0.5048015255741567302919221",
          "upper": "0.5048015255741567302919222"
        },
        "envelope_upper": {
          "lower": "0.5046133922689002352451554",
          "upper": "0.5046133922689002352451555"
        },
        "exact_hull_vertices": 29,
        "nodes": 617
      }
    ],
    "includes_no_purchase_arrival": true
  },
  "fine_menus": {
    "status": "PASS",
    "total_deviations": 207700,
    "total_blocks": 7336,
    "by_menu": {
      ".005": {
        "A": {
          "rival_prices": 20,
          "lower_price_deviations": 3160,
          "worst_bound": {
            "upper": "0.4547642516040985668711241",
            "rival_price": "1.01",
            "own_tick_block": [
              134,
              138
            ]
          }
        },
        "B": {
          "rival_prices": 25,
          "lower_price_deviations": 4950,
          "worst_bound": {
            "upper": "0.5423963762706241426184447",
            "rival_price": "0.87",
            "own_tick_block": [
              168,
              170
            ]
          }
        }
      },
      ".001": {
        "A": {
          "rival_prices": 96,
          "lower_price_deviations": 75840,
          "worst_bound": {
            "upper": "0.4569868317633202896697086",
            "rival_price": "1.038",
            "own_tick_block": [
              717,
              728
            ]
          }
        },
        "B": {
          "rival_prices": 125,
          "lower_price_deviations": 123750,
          "worst_bound": {
            "upper": "0.5424976067823013895771159",
            "rival_price": "0.908",
            "own_tick_block": [
              813,
              816
            ]
          }
        }
      }
    }
  },
  "frozen_manuscript_sha256": "97177fd387e95525622d8ba3fb1dd7c6e9c186caaaff284434fe1d370a7b43fd",
  "audit_source_sha256": "88e66224de5dd27d619dc5696ef4a17ef25b9fb2c4b13378b9de61160e4fc0a8"
}


==> anc/requirements.txt <==
mpmath==1.4.1


==> anc/scientific_audit.json <==
{
  "status": "PASS",
  "scope": "Saved certificate coverage, source hashes, independent short revenue tree and exact KL calculations, 100 whole cost cells, restored dynamic IID lower bound. Does not regenerate all deviation trees.",
  "cent_deviations_across_two_observation_regimes": 4154,
  "fine_menu_coverage": {
    "status": "PASS",
    "total_deviations": 207700,
    "total_blocks": 7336,
    "by_menu": {
      ".005": {
        "A": {
          "rival_prices": 20,
          "lower_price_deviations": 3160,
          "worst_bound": {
            "upper": "0.4547642516040985668711241",
            "rival_price": "1.01",
            "own_tick_block": [
              134,
              138
            ]
          }
        },
        "B": {
          "rival_prices": 25,
          "lower_price_deviations": 4950,
          "worst_bound": {
            "upper": "0.5423963762706241426184447",
            "rival_price": "0.87",
            "own_tick_block": [
              168,
              170
            ]
          }
        }
      },
      ".001": {
        "A": {
          "rival_prices": 96,
          "lower_price_deviations": 75840,
          "worst_bound": {
            "upper": "0.4569868317633202896697086",
            "rival_price": "1.038",
            "own_tick_block": [
              717,
              728
            ]
          }
        },
        "B": {
          "rival_prices": 125,
          "lower_price_deviations": 123750,
          "worst_bound": {
            "upper": "0.5424976067823013895771159",
            "rival_price": "0.908",
            "own_tick_block": [
              813,
              816
            ]
          }
        }
      }
    }
  },
  "homogeneous_cost_intervals": 100,
  "restored_iid_lower_value_at_alpha_001": {
    "lower": "0.5572600087068729145907998",
    "upper": "0.5572600092446716445161967"
  },
  "restored_iid_stay_value": ".54",
  "proof_source_hashes": {
    "proofs/stage4/audit_stage4.py": "b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228",
    "proofs/stage4/certify_stage4.py": "a8415f694ef53cd5f6c93f9a7ba616ecbbb88d13e289e5e65149ef4f035e6689",
    "proofs/stage4/check_saved_results.py": "3bd77e952afd702f26ec112dd4226ce48c918b6ee6c8e2b2a5fe7bbf26c3e40b",
    "proofs/stage4/interval_robust.py": "3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed",
    "proofs/stage4/stage4_audit.json": "f9062920dfc2761da68eb2d49fa3b96063c3368986bd20bbe0064103ff8601c7",
    "proofs/stage4/stage4_certificate.json": "093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb",
    "proofs/stage5/baseline/audit_stage4.py": "b1c8de14a677430515231936e9da92076f4dfdb23e762770603cdafef3d0c228",
    "proofs/stage5/baseline/certify_stage4.py": "a8415f694ef53cd5f6c93f9a7ba616ecbbb88d13e289e5e65149ef4f035e6689",
    "proofs/stage5/baseline/check_saved_results.py": "3bd77e952afd702f26ec112dd4226ce48c918b6ee6c8e2b2a5fe7bbf26c3e40b",
    "proofs/stage5/baseline/interval_robust.py": "3e06a0d467a86fe363d07c55179d2825cc18d507405269d85102810480c5f5ed",
    "proofs/stage5/baseline/stage4_audit.json": "f9062920dfc2761da68eb2d49fa3b96063c3368986bd20bbe0064103ff8601c7",
    "proofs/stage5/baseline/stage4_certificate.json": "093827935d0bb13487d31d10dba31b593a7ffa81aa2c31bbfd31964ac3075ecb",
    "proofs/stage5/hostile_audit.py": "db4f86de97b57342eed0d54ad7eb2f8abdc80b0a79f5ced4e88cd48deda45295",
    "proofs/stage5/independent_consumer.py": "06076629437f6e46d6b595b648b2e65105a2991b52271d264404c0ca3c66a7c9",
    "proofs/stage5/stage5_audit.json": "0b435507db9b869b1f5aaafb99568eca55a925bf4c46ce6926bbca5521dd2190",
    "proofs/stage5b/audit_repair.py": "88e66224de5dd27d619dc5696ef4a17ef25b9fb2c4b13378b9de61160e4fc0a8",
    "proofs/stage5b/certify_fine_menus_envelope.py": "66f35ddf341caf565c8c7a72a37e5c74a03d8b5d532484edd17e2ab26c68469e",
    "proofs/stage5b/certify_mechanism.py": "f3982b318bf83e61c98e67c5ab290050a68cc0adbbda8c0df50e28ced889f1a6",
    "proofs/stage5b/envelope_bound.py": "331e0094a8ef74fafd496e983243501e167589567f462426763627b7256ec812",
    "proofs/stage5b/environment.json": "91a299cc30a6fd91325cd792852be8b0192955b6de44d4116453d2120083545c",
    "proofs/stage5b/fine_menu_certificate.json": "0c7a74309264feb63d108ed5ab00df12fd8e4ee86aabf0ce7c5d5440ddbabdbe",
    "proofs/stage5b/independent_consumer.py": "06076629437f6e46d6b595b648b2e65105a2991b52271d264404c0ca3c66a7c9",
    "proofs/stage5b/interval_engine.py": "e25647b6e9d605228f3f255242141d6ad840da75d1e9bb306ca4c79fd47c55a7",
    "proofs/stage5b/mechanism_certificate.json": "1f896270c4aa23c02732b98ad81a863b9e316fa143daeef4396e2e58565b2976",
    "proofs/stage5b/repair_audit.json": "f68de8e4918ac365df6454f373dab38e098fa615e9499c9bd52e726c5110c2d7"
  },
  "limitations": [
    "Point choice diagnostics are not an independent interval-arithmetic implementation.",
    "Targeted four-block recomputation is recorded separately.",
    "Analytic proof review is a human-readable audit, not a machine proof."
  ]
}


==> anc/targeted_numerical_audit.json <==
{
  "status": "PASS",
  "scope": "Four tightest finer-menu blocks, recomputed with original outward arithmetic and exact-rational concave hull; existing certificates unchanged.",
  "blocks": [
    {
      "tick": ".005",
      "firm": "A",
      "own_ticks": [
        134,
        138
      ],
      "rival_price": "1.01",
      "saved_upper": "0.4547642516040985668711241",
      "recomputed_upper": "0.4547642516040985668711241",
      "stay_lower": "0.454999999999999999999999899999999999999999999999999966688919949951440180752679001945821691",
      "margin_lower": "0.0002357483959014331288758",
      "elapsed_seconds": 0.4438570390047971,
      "nodes": 63
    },
    {
      "tick": ".005",
      "firm": "B",
      "own_ticks": [
        168,
        170
      ],
      "rival_price": "0.87",
      "saved_upper": "0.5423963762706241426184447",
      "recomputed_upper": "0.5423963762706241426184447",
      "stay_lower": "0.542499999999999999999999899999999999999999999999999565774213436122093259672208929223539869",
      "margin_lower": "0.0001036237293758573815552",
      "elapsed_seconds": 0.37899731100333156,
      "nodes": 33
    },
    {
      "tick": ".001",
      "firm": "A",
      "own_ticks": [
        717,
        728
      ],
      "rival_price": "1.038",
      "saved_upper": "0.4569868317633202896697086",
      "recomputed_upper": "0.4569868317633202896697086",
      "stay_lower": "0.456999999999999999999999899999999999999999999999999400062801410405963198958947965831663382",
      "margin_lower": "0.0000131682366797103302913",
      "elapsed_seconds": 0.4627078210032778,
      "nodes": 63
    },
    {
      "tick": ".001",
      "firm": "B",
      "own_ticks": [
        813,
        816
      ],
      "rival_price": "0.908",
      "saved_upper": "0.5424976067823013895771159",
      "recomputed_upper": "0.5424976067823013895771159",
      "stay_lower": "0.542499999999999999999999899999999999999999999999999565774213436122093259672208929223539869",
      "margin_lower": "0.0000023932176986104228840",
      "elapsed_seconds": 1.022527610999532,
      "nodes": 257
    }
  ]
}


==> anc/verify_saved.py <==
"""Verify saved proof coverage and reproduce the manuscript's short calculations.
This does not regenerate the exhaustive interval trees. Run from anywhere.
"""
from pathlib import Path
import sys,subprocess,json,hashlib
ROOT=Path(__file__).resolve().parent
P=ROOT/'proofs'
subprocess.run([sys.executable,str(P/'stage4/check_saved_results.py')],check=True)
sys.path.insert(0,str(P/'stage5b'))
import audit_repair as audit
import mpmath as mp
m=json.loads((P/'stage5b/mechanism_certificate.json').read_text())
audit.check_hashes(m); fine=audit.fine_audit(); assert fine['status']=='PASS'
mu=(audit.lo(audit.target())+audit.hi(audit.target()))/2
revenues=audit.independent_moments(mu,mp.mpf('.91'),mp.mpf('.85'),2)
for v,b in zip(revenues,m['three_buyers']['expected_revenues']):
 assert mp.mpf(b['lower'])<=v<=mp.mpf(b['upper'])
for r in m['rare_inspectors']['KL_rates_per_arrival']:
 e=mp.mpf(r['epsilon']);a=mp.mpf('.5');q=mp.mpf('.75')
 dh=a*e*mp.log((1+a*e)/(1-a*e))
 do=a*e/2*(mp.log(q/(1-q))+mp.log((1-e*(1-q))/(1-e*q)))
 for v,k in [(dh,'hidden_KL'),(do,'observed_KL')]:
  assert mp.mpf(r[k]['lower'])<=v<=mp.mpf(r[k]['upper'])
g=[v-mp.mpf('.54') for v in revenues]
delta=(-g[1]-mp.sqrt(g[1]**2-4*g[2]*g[0]))/(2*g[2])
assert mp.mpf('.794916810')<1/delta-1<mp.mpf('.794916812')
a=json.loads((P/'stage5/stage5_audit.json').read_text())
for name,digest in a['sha256'].items():
 assert hashlib.sha256((P/'stage5'/name).read_bytes()).hexdigest()==digest
print('PASS: all saved deviation coverage and source hashes; independent three-arrival revenues; exact KL rates; corrected discount-rate threshold.')


==> anc/verify_stage8.py <==
"""Read-only checks on inherited certificates and Stage 8's restored comparison.
This verifies coverage and selected implications, not all interval trees afresh.
Run audit_worst_blocks.py separately to recompute the four smallest-margin blocks.
"""
from pathlib import Path
import hashlib, json, subprocess, sys
ROOT=Path(__file__).resolve().parent
subprocess.run([sys.executable,str(ROOT/'verify_saved.py')],check=True)
sys.path.insert(0,str(ROOT/'proofs/stage5b'))
import audit_repair as audit
from interval_engine import I, lo, hi, record, mp
m=json.loads((ROOT/'proofs/stage5b/mechanism_certificate.json').read_text())
cells=m['three_buyers']['cost_cells']
assert len(cells)==100
for j,row in enumerate(cells):
    assert mp.mpf(row['c']['lower'])<=mp.mpf('.295')+mp.mpf(j)/10000
    assert mp.mpf(row['c']['upper'])>=mp.mpf('.295')+mp.mpf(j+1)/10000
    assert row['stay_silent']
    assert mp.mpf(row['expected_revenues'][0]['lower'])>mp.mpf('.54')
    assert all(mp.mpf(a['upper'])<mp.mpf('.54') for a in row['expected_revenues'][1:])
    assert mp.mpf(row['three_buyer_value']['upper'])<mp.mpf('.54')
fine=audit.fine_audit()
assert fine['status']=='PASS' and fine['total_deviations']==207700
# Use the conservative cent-menu bound already quoted in Appendix C.
a0=I(['0.5617180887765278979075262','0.5617180893186290176723262'])
iid=I('.25')*a0/I('.252')
assert lo(iid)>mp.mpf('.55726000')>mp.mpf('.54')
assert mp.mpf(m['three_buyers']['expected_revenues'][0]['lower'])>lo(a0)
source_hashes={str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest()
 for p in sorted((ROOT/'proofs').rglob('*')) if p.is_file() and '__pycache__' not in str(p)}
out={
 'status':'PASS',
 'scope':'Saved certificate coverage, source hashes, independent short revenue tree and exact KL calculations, 100 whole cost cells, restored dynamic IID lower bound. Does not regenerate all deviation trees.',
 'cent_deviations_across_two_observation_regimes':4154,
 'fine_menu_coverage':fine,
 'homogeneous_cost_intervals':100,
 'restored_iid_lower_value_at_alpha_001':record(iid),
 'restored_iid_stay_value':'.54',
 'proof_source_hashes':source_hashes,
 'limitations':['Point choice diagnostics are not an independent interval-arithmetic implementation.','Targeted four-block recomputation is recorded separately.','Analytic proof review is a human-readable audit, not a machine proof.']}
(ROOT/'scientific_audit.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS: 100 complete cost cells, all saved finer-menu coverage, and the restored dynamic IID comparison.')

